Overcoming temperature limits in the optical cooling of solids using light-dressed states

Laser cooling of solids currently has a temperature floor of 50 - 100 K. We propose a method that could overcome this using defects, such as diamond color centers, with narrow electronic manifolds and bright optical transitions. It exploits the dressed states formed in strong fields which extend the set of phonon transitions and have tunable energies. This allows an enhancement of the cooling power and diminishes the effect of inhomogeneous broadening. We demonstrate these effects theoretically for the silicon-vacancy and the germanium-vacancy, and discuss the role of background absorption, phonon-assisted emission, and non-radiative decay.

==> anc/coolingcalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    390737,       8713]
NotebookOptionsPosition[    386651,       8644]
NotebookOutlinePosition[    387078,       8661]
CellTagsIndexPosition[    387035,       8658]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Overcoming temperature limits in the optical cooling \
of solids using light-dressed states (associated code)\nL. Toledo Tude, C. N. \
Murphy,  P. R. Eastham",
 FontSize->24]], "Title",
 CellChangeTimes->{{3.872306992901679*^9, 3.8723070372446365`*^9}, {
  3.899202139641776*^9, 3.8992022358450537`*^9}, {3.9211339071856256`*^9, 
  3.921133909188156*^9}},ExpressionUUID->"a4843433-af47-4547-9e06-\
a97e0d9fc300"],

Cell[CellGroupData[{

Cell["Code used for figures, run before cells below", "Section",
 CellChangeTimes->{{3.8346559659346647`*^9, 3.8346559843227253`*^9}, {
   3.834656753911993*^9, 3.8346569051967363`*^9}, {3.834657004090324*^9, 
   3.834657105937985*^9}, {3.834657141364602*^9, 3.834657143243456*^9}, {
   3.834665228281021*^9, 3.834665419828301*^9}, {3.834665490277472*^9, 
   3.8346655815145807`*^9}, {3.83466561810038*^9, 3.834665640293997*^9}, {
   3.834723363613451*^9, 3.834723660637761*^9}, {3.8358686103226757`*^9, 
   3.8358686140664186`*^9}, {3.8358687053785877`*^9, 3.83586870628398*^9}, {
   3.8359515970410337`*^9, 3.83595160048744*^9}, {3.8372386332701178`*^9, 
   3.837238734102475*^9}, {3.837249352088929*^9, 3.837249352247937*^9}, {
   3.837250650847979*^9, 3.8372506557347097`*^9}, {3.841735320397861*^9, 
   3.841735327886443*^9}, {3.841736371409589*^9, 3.8417363786414022`*^9}, {
   3.841736532293078*^9, 3.841736538040279*^9}, {3.841736572619409*^9, 
   3.8417366281058702`*^9}, {3.8723070962659545`*^9, 
   3.8723071966841555`*^9}, {3.8723073045836267`*^9, 3.87230733617301*^9}, 
   3.8992016221588*^9, {3.899202336753847*^9, 
   3.899202393614139*^9}},ExpressionUUID->"3f56e9ee-1420-4282-943f-\
541eba3547de"],

Cell["Generic Born - Markov simulation code", "Subsection",
 CellChangeTimes->{{3.8346559659346647`*^9, 3.8346559843227253`*^9}, {
   3.834656753911993*^9, 3.8346569051967363`*^9}, {3.834657004090324*^9, 
   3.834657105937985*^9}, {3.834657141364602*^9, 3.834657143243456*^9}, {
   3.834665228281021*^9, 3.834665419828301*^9}, {3.834665490277472*^9, 
   3.8346655815145807`*^9}, {3.83466561810038*^9, 3.834665640293997*^9}, {
   3.834723363613451*^9, 3.834723660637761*^9}, {3.8358686103226757`*^9, 
   3.8358686140664186`*^9}, {3.8358687053785877`*^9, 3.83586870628398*^9}, {
   3.8359515970410337`*^9, 3.83595160048744*^9}, {3.8372386332701178`*^9, 
   3.837238734102475*^9}, {3.837249352088929*^9, 3.837249352247937*^9}, {
   3.837250650847979*^9, 3.8372506557347097`*^9}, {3.841735320397861*^9, 
   3.841735327886443*^9}, {3.841736371409589*^9, 3.8417363786414022`*^9}, {
   3.841736532293078*^9, 3.841736538040279*^9}, {3.841736572619409*^9, 
   3.8417366281058702`*^9}, {3.8723070962659545`*^9, 
   3.8723071966841555`*^9}, {3.8723073045836267`*^9, 3.8723073387615004`*^9}, 
   3.899201622158907*^9},ExpressionUUID->"c69ef155-9c31-4103-82e1-\
bc668445c6df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Generate", " ", "the", " ", "Born"}], "-", 
     RowBox[{"Markov", " ", "dissipator"}]}], ",", " ", 
    RowBox[{"and", " ", "heat", " ", "operators"}], ",", " ", 
    RowBox[{
    "for", " ", "Hamiltonian", " ", "ham", " ", "acting", " ", "on", " ", 
     "density", " ", "matrix", " ", "dm"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "dissop", " ", "is", " ", "the", " ", "operator", " ", "corresponding", 
      " ", "to", " ", "the", " ", "system"}], "-", 
     RowBox[{"bath", " ", "coupling"}]}], ",", " ", 
    RowBox[{"specdens", " ", "the", " ", "spectral", " ", "density"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "bosefun", " ", "the", " ", "occupation", " ", "function", " ", "for", 
      " ", "the", " ", 
      RowBox[{"bath", ".", " ", "Setting"}], " ", "secularize", " ", "to", 
      " ", "True", " ", "does", " ", "a", " ", "form", " ", "of", " ", 
      "secularization", " ", "by", " ", "retaining", " ", "only", " ", "the", 
      " ", "transitions", " ", "j"}], "\[Rule]", 
     RowBox[{
      RowBox[{"i", " ", "and", " ", "i"}], "\[Rule]", 
      RowBox[{"j", " ", "in", " ", "the", " ", "coupling", " ", 
       RowBox[{"operators", ".", " ", "Strictly"}], " ", "this", " ", 
       "amounts", " ", "to", " ", "secularization", " ", "only", " ", "if", 
       " ", "there", " ", "are", " ", "no", " ", 
       RowBox[{"degeneracies", "."}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Returns", " ", "a", " ", "list"}], ",", " ", 
    RowBox[{
    "the", " ", "first", " ", "entry", " ", "being", " ", "the", " ", 
     "dissipator"}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "second", " ", "being", " ", "the", " ", 
     "quantity", " ", "whose", " ", "Trace", " ", "corresponds", " ", "to", 
     " ", "the", " ", "mean", " ", "heat"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bmdissipator", "[", 
      RowBox[{
      "ham_", ",", "dm_", ",", "dissop_", ",", "specdens_", ",", "bosefun_", 
       ",", 
       RowBox[{"secularize_", ":", "False"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ndim", ",", "hevals", ",", "hevcs", ",", 
         RowBox[{"(*", 
          RowBox[{"transops", ","}], "*)"}], "ratecalc", ",", 
         RowBox[{"(*", 
          RowBox[{"ratematrix", ","}], "*)"}], "endiffs"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ndim", "=", 
          RowBox[{
           RowBox[{"Dimensions", "[", "ham", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"hevals", ",", "hevcs"}], "}"}], "=", 
          RowBox[{"Eigensystem", "[", 
           RowBox[{"N", "[", "ham", "]"}], "]"}]}], ";", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"Use", " ", 
           RowBox[{"N", "[", "]"}], " ", "to", " ", "ensure", " ", "we", " ", 
           "get", " ", "normalized", " ", "eigenvectors"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"Construct", " ", "the", " ", "transition", " ", 
           RowBox[{"operators", ".", " ", "Note"}], " ", 
           RowBox[{"transop", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", "is", " ", "the", " ", 
           "operator", " ", "defined", " ", "as", " ", "O", " ", 
           RowBox[{"(", 
            RowBox[{"j", "\[Rule]", "i"}], ")"}], " ", "in", " ", "the", " ", 
           "notes"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"transops", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Conjugate", "[", 
                RowBox[{"hevcs", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], ".", "dissop", ".", 
               RowBox[{"hevcs", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "*", 
             RowBox[{"KroneckerProduct", "[", 
              RowBox[{
               RowBox[{"hevcs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"Conjugate", "[", 
                RowBox[{"hevcs", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Construct", " ", "the", " ", 
             RowBox[{"rates", ".", " ", 
              RowBox[{"rates", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], " ", "is", " ", "J", 
             RowBox[{"(", 
              RowBox[{"Ei", "-", "Ej"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}], " ", "if", " ", "Ei"}], ">", 
            "Ej"}], ",", " ", 
           RowBox[{
            RowBox[{"J", 
             RowBox[{"(", 
              RowBox[{"Ej", "-", "Ei"}], ")"}], "*", "n", " ", "if", " ", 
             "Ei"}], "<", "Ej"}], ",", " ", 
           RowBox[{"or", " ", "0", " ", "otherwise"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ratecalc", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "transenergy", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"transenergy", "=", 
              RowBox[{
               RowBox[{"hevals", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{"hevals", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"transenergy", ">", "0"}], ",", "\[IndentingNewLine]", 
               
               RowBox[{"Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bosefun", "[", "transenergy", "]"}], "+", "1"}], 
                 ")"}], "*", 
                RowBox[{"specdens", "[", "transenergy", "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"transenergy", "<", "0"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Pi", "*", 
                  RowBox[{"(", 
                   RowBox[{"bosefun", "[", 
                    RowBox[{"-", "transenergy"}], "]"}], ")"}], "*", 
                  RowBox[{"specdens", "[", 
                   RowBox[{"-", "transenergy"}], "]"}]}], ",", "0"}], "]"}]}],
               "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ratematrix", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"ratecalc", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "Following", " ", "code", " ", "added", " ", "to", " ", "use", " ", 
           "in", " ", "looking", " ", "at", " ", "validity", " ", "of", " ", 
           "BM"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"demrate", "=", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Pi", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bosefun", "[", "x", "]"}], "+", "1"}], ")"}], "*", 
               RowBox[{"specdens", "[", "x", "]"}]}], ")"}]}], ",", "x"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"dabrate", "=", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Pi", "*", 
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bosefun", "[", "x", "]"}], "*", 
                RowBox[{"specdens", "[", "x", "]"}]}], ")"}], ")"}]}], ",", 
            "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"demratef", "[", "xin_", "]"}], ":=", 
          RowBox[{"demrate", " ", "/.", " ", 
           RowBox[{"x", " ", "\[Rule]", " ", "xin"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"dabratef", "[", "xin_", "]"}], ":=", 
          RowBox[{"dabrate", " ", "/.", " ", 
           RowBox[{"x", "\[Rule]", "xin"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"dratecalc", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "transenergy", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"transenergy", "=", 
              RowBox[{
               RowBox[{"hevals", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{"hevals", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"transenergy", ">", "0"}], ",", "\[IndentingNewLine]", 
               
               RowBox[{"demratef", "[", "transenergy", "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"transenergy", "<", "0"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"dabratef", "[", 
                  RowBox[{"-", "transenergy"}], "]"}], ",", "0"}], "]"}]}], 
              "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"This", " ", "is", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"change", " ", "in", " ", "rate", "*", "rate"}], ")"}], 
            "/", "rate"}], " ", 
           RowBox[{"i", ".", "e", ".", " ", "estimate"}], " ", "of", " ", 
           "the", " ", "fractional", " ", "change", " ", "in", " ", "rate", 
           " ", "over", " ", "the", " ", "linewidth"}], "  ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"fracmatrix", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"dratecalc", "[", 
             RowBox[{"i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"End", " ", "code", " ", "for", " ", "Born"}], "-", 
          RowBox[{"Markov", " ", "cheecks"}]}], " ", "*)"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"endiffs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"hevals", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"hevals", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"secularize", ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ratematrix", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm"}], "-", 
                 RowBox[{"dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ratematrix", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"endiffs", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ratematrix", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"endiffs", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ratematrix", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  "dissop"}], "+", 
                 RowBox[{"dissop", ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
                 RowBox[{"dissop", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm"}], "-", 
                 RowBox[{"dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ".", "dissop"}]}], 
                ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ratematrix", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"endiffs", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  "dissop"}], "+", 
                 RowBox[{"dissop", ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ratematrix", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"endiffs", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], ".", "dm", ".", 
                  "dissop"}], "+", 
                 RowBox[{"dissop", ".", "dm", ".", 
                  RowBox[{"transops", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Returns", " ", "a", " ", "Lindblad", " ", "dissipator", " ", "acting", 
     " ", "on", " ", "density", " ", "matrix", " ", "dm"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lindbladdissipator", "[", 
     RowBox[{"dm_", ",", "dissop_", ",", "rate_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "dissopd", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dissopd", "=", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"Transpose", "[", "dissop", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rate", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dissop", ".", "dm", ".", "dissopd"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"dissopd", ".", "dissop", ".", "dm"}], "+", 
             RowBox[{"dm", ".", "dissopd", ".", "dissop"}]}], ")"}], "/", 
           "2."}]}], ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "This", " ", "uses", " ", "the", " ", "above", " ", "routines", " ", 
      "to", " ", "find", " ", "the", " ", "steady"}], "-", 
     RowBox[{
     "state", " ", "density", " ", "matrix", " ", "and", " ", "heat", " ", 
      "currents"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Inputs", " ", "are", " ", "hamiltonian"}], ",", " ", 
     RowBox[{
     "and", " ", "lists", " ", "giving", " ", "the", " ", "dissipation", " ", 
      "operators"}], ",", " ", 
     RowBox[{"spectral", " ", "densities"}], ",", " ", 
     RowBox[{"and", " ", "bose", " ", "functions"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "In", " ", "addition", " ", "we", " ", "have", " ", "lists", " ", 
     "correpsonding", " ", "to", " ", "the", " ", "Lindblad", " ", 
     "dissipation", " ", "oerators", " ", "and", " ", "rates"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Returns", " ", "a", " ", "list", " ", "comprising", " ", "the", " ", 
       "steady"}], "-", 
      RowBox[{"state", " ", "density", " ", "matrix"}]}], ",", " ", 
     RowBox[{
     "and", " ", "a", " ", "list", " ", "of", " ", "the", " ", "objects", " ",
       "whose", " ", "traces", " ", "are", " ", "the", " ", "heat", " ", 
      "currents"}], ",", " ", 
     RowBox[{
      RowBox[{"one", " ", "for", " ", "each", " ", "non"}], "-", 
      RowBox[{"Lindblad", " ", "bath"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ssgenbsmmultidiss", "[", 
     RowBox[{"ham_", ",", "dissop_", ",", "specdens_", ",", "bosefun_", ",", 
      RowBox[{"secularize_", ":", "False"}], ",", 
      RowBox[{"lbladops_", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"lbladrates_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "ndim", ",", "densmat", ",", "eom", ",", "dissipators", ",", 
        "dissterms", ",", "heatterms", ",", "ssdensmat", ",", 
        "lbladdissipators", ",", "ldissterms", ",", "rho"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ndim", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "ham", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"densmat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rho", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", "t", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eom", "=", 
        RowBox[{
         RowBox[{"-", "I"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ham", ".", "densmat"}], "-", 
           RowBox[{"densmat", ".", "ham"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dissipators", "=", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"bmdissipator", "[", 
             RowBox[{
             "ham", ",", "densmat", ",", "#1", ",", "#2", ",", "#3", ",", 
              "secularize"}], "]"}], ")"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{"dissop", ",", "specdens", ",", "bosefun"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dissterms", "=", 
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", 
          RowBox[{"dissipators", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1", ",", "All", ",", "All"}], "]"}], "]"}]}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"heatterms", "=", 
        RowBox[{"dissipators", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"tabheatterms", "=", 
        RowBox[{"dissipators", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "3", ",", "All", ",", "All"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"lbladdissipators", "=", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lindbladdissipator", "[", 
             RowBox[{"densmat", ",", "#1", ",", "#2"}], "]"}], ")"}], "&"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"lbladops", ",", "lbladrates"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ldissterms", "=", 
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", "lbladdissipators"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ssdensmat", "=", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"0.", ",", 
                RowBox[{"{", 
                 RowBox[{"ndim", ",", "ndim"}], "}"}]}], "]"}], "\[Equal]", 
              RowBox[{"eom", "+", "dissterms", "+", "ldissterms"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Tr", "[", "densmat", "]"}], "\[Equal]", "1."}], 
             "}"}]}], "]"}], ",", 
          RowBox[{"Flatten", "[", "densmat", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"densmat", ",", "heatterms", ",", "tabheatterms"}], "}"}], 
        " ", "/.", " ", 
        RowBox[{"ssdensmat", " ", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Same", " ", "as", " ", "the", " ", "above", " ", "but", " ", "for", " ",
       "dynamics"}], ",", " ", 
     RowBox[{
     "takes", " ", "also", " ", "an", " ", "initial", " ", "density", " ", 
      "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"genbsmmultidiss", "[", 
     RowBox[{
     "ham_", ",", "inidm_", ",", "dissop_", ",", "specdens_", ",", "bosefun_",
       ",", "tmax_", ",", 
      RowBox[{"secularize_", ":", "False"}], ",", 
      RowBox[{"lbladops_", ":", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"lbladrates_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "ndim", ",", "densmat", ",", "eom", ",", "dissipators", ",", 
        "dissterms", ",", "heatterms", ",", "densmatresult", ",", 
        "replacerules", ",", "lbladdissipators", ",", "ldissterms"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ndim", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "ham", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"densmat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rho", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", "t", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "ndim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "ndim"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eom", "=", 
        RowBox[{
         RowBox[{"-", "I"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ham", ".", "densmat"}], "-", 
           RowBox[{"densmat", ".", "ham"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dissipators", "=", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"bmdissipator", "[", 
             RowBox[{
             "ham", ",", "densmat", ",", "#1", ",", "#2", ",", "#3", ",", 
              "secularize"}], "]"}], ")"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{"dissop", ",", "specdens", ",", "bosefun"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dissterms", "=", 
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", 
          RowBox[{"dissipators", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1", ",", "All", ",", "All"}], "]"}], "]"}]}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"heatterms", "=", 
        RowBox[{"dissipators", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2", ",", "All", ",", "All"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"tabheatterms", "=", 
        RowBox[{"dissipators", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "3", ",", "All", ",", "All"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"lbladdissipators", "=", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lindbladdissipator", "[", 
             RowBox[{"densmat", ",", "#1", ",", "#2"}], "]"}], ")"}], "&"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"lbladops", ",", "lbladrates"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ldissterms", "=", 
        RowBox[{"Apply", "[", 
         RowBox[{"Plus", ",", "lbladdissipators"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"densmatresult", "=", 
        RowBox[{
         RowBox[{"NDSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"densmat", ",", "t"}], "]"}], "\[Equal]", 
               RowBox[{"eom", "+", "dissterms", "+", "ldissterms"}]}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"densmat", " ", "/.", " ", 
                 RowBox[{"t", "\[Rule]", "0"}]}], ")"}], "\[Equal]", 
               "inidm"}], "}"}]}], "]"}], ",", "densmat", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "tmax"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"replacerules", "=", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#1", "\[Rule]", "#2"}], ")"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Flatten", "[", "densmat", "]"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"(", 
              RowBox[{"densmat", " ", "/.", " ", "densmatresult"}], ")"}], 
             "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"densmat", ",", "heatterms"}], "}"}], " ", "/.", " ", 
        "replacerules"}]}]}], " ", "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8346559659346647`*^9, 3.8346559843227253`*^9}, {
   3.834656753911993*^9, 3.8346569051967363`*^9}, {3.834657004090324*^9, 
   3.834657105937985*^9}, {3.834657141364602*^9, 3.834657143243456*^9}, {
   3.834665228281021*^9, 3.834665419828301*^9}, {3.834665490277472*^9, 
   3.8346655815145807`*^9}, {3.83466561810038*^9, 3.834665640293997*^9}, {
   3.834723363613451*^9, 3.834723660637761*^9}, {3.8358686103226757`*^9, 
   3.8358686140664186`*^9}, {3.8358687053785877`*^9, 3.83586870628398*^9}, {
   3.8359515970410337`*^9, 3.83595160048744*^9}, {3.8372386332701178`*^9, 
   3.837238734102475*^9}, {3.837249352088929*^9, 3.837249352247937*^9}, {
   3.837250650847979*^9, 3.8372506557347097`*^9}, {3.841735320397861*^9, 
   3.841735327886443*^9}, {3.841736371409589*^9, 3.8417363786414022`*^9}, {
   3.841736532293078*^9, 3.841736538040279*^9}, {3.841736572619409*^9, 
   3.8417366281058702`*^9}, {3.8723070962659545`*^9, 3.872307169927365*^9}, 
   3.8723073361735106`*^9, {3.892807283944417*^9, 3.892807323425701*^9}, 
   3.899201622159374*^9},
 CellLabel->
  "In[454]:=",ExpressionUUID->"f5b23104-4fd4-493c-a177-313c5e53b1b3"],

Cell["Application to SiV.", "Subsection",
 CellChangeTimes->{{3.8723072045626464`*^9, 3.8723072143311944`*^9}, {
   3.8723072574736743`*^9, 3.8723072858097258`*^9}, 3.899201622159445*^9, {
   3.899202405311285*^9, 
   3.8992024062303553`*^9}},ExpressionUUID->"97841c54-a1c8-4900-9dc4-\
f012d5a114ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "ss1bathheatSiV", " ", "is", " ", "used", 
    " ", "to", " ", "generate", " ", "the", " ", "cooling", " ", "power"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ss1bathheatSiV", "[", 
     RowBox[{
     "\[CapitalDelta]_", ",", "\[CapitalOmega]p_", ",", "\[CapitalOmega]m_", 
      ",", "\[CapitalOmega]z_", ",", 
      RowBox[{"temp_", ":", "20"}], ",", 
      RowBox[{"secularize_", ":", "False"}], ",", 
      RowBox[{"PV", ":", "False"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kB", "=", "0.131"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "[", "w_", "]"}], "=", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"w", "/", 
             RowBox[{"(", 
              RowBox[{"kB", "*", "temp"}], ")"}]}], "]"}], "-", "1", "+", 
           "0.000000001"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]u", "=", "1.68"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]g", "=", "0.282"}], ";", "\[IndentingNewLine]", 
       RowBox[{"wl", "=", "1000"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]0", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]g", "+", "\[Lambda]u"}], ")"}], "/", "2"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "=", 
          RowBox[{"0.5", "+", "\[CapitalDelta]0"}]}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"A", "=", "0.0275"}], ";", "\[IndentingNewLine]", 
       RowBox[{"J1", "=", 
        RowBox[{"0.0025", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "^", "2"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sig", "=", 
        RowBox[{"2.4042", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"w0", "=", 
        RowBox[{"9.35", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"J0", "=", 
        RowBox[{"0.0235", "*", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Gam", "=", 
        RowBox[{"0.8414", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"wloc", "=", 
        RowBox[{"15.19", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dim", "=", "3"}], ";", "\[IndentingNewLine]", 
       RowBox[{"wc", "=", 
        RowBox[{"1", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"JB", "[", "w_", "]"}], "=", 
        RowBox[{"2", "*", "A", "*", 
         RowBox[{"wc", "^", 
          RowBox[{"{", 
           RowBox[{"1", "-", "dim"}], "}"}]}], "*", 
         RowBox[{"w", "^", "dim"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "w"}], "/", "wc"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jloc1", "[", "w_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"J0", "*", 
             RowBox[{"w", "^", "dim"}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w", "/", "wloc"}], ")"}], "+", "1"}], ")"}], "^", 
            "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Gam", "/", "2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w", "-", "wloc"}], ")"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Gam", "/", "2"}], ")"}], "^", "2"}]}], ")"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jloc2", "[", "w_", "]"}], "=", 
        RowBox[{"J1", "*", 
         RowBox[{"w", "^", "dim"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w", "-", "w0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"sig", "^", "2"}]}], ")"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jdef", "[", "w_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"JB", "[", "w", "]"}], "+", 
           RowBox[{"Jloc1", "[", "w", "]"}], "+", 
           RowBox[{"Jloc2", "[", "w", "]"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jphon1", "[", "w_", "]"}], "=", 
        RowBox[{"0.0037", 
         RowBox[{"w", "^", "3"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"u", " ", "manifold"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jphon2", "[", "w_", "]"}], "=", 
        RowBox[{"0.0037", 
         RowBox[{"w", "^", "3"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"g", " ", "manifold"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"gam", "=", "0.001"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Jphot", "=", "gam"}], ";", "\[IndentingNewLine]", 
       RowBox[{"epsilon", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"0.0037", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "A", "*", 
            RowBox[{"wc", "^", 
             RowBox[{"(", 
              RowBox[{"1", "-", "dim"}], ")"}]}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "+", "\[Lambda]u"}], ")"}], "/", 
             "2"}], ",", 
            RowBox[{"\[CapitalOmega]z", "/", "2"}], ",", 
            RowBox[{"\[CapitalOmega]p", "/", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalOmega]z", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], "+", "\[Lambda]g"}], ")"}], 
             "/", "2"}], ",", "0", ",", 
            RowBox[{"\[CapitalOmega]m", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalOmega]p", "/", "2"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], "-", "\[Lambda]g"}], ")"}], 
             "/", "2"}], ",", 
            RowBox[{"\[CapitalOmega]z", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"\[CapitalOmega]m", "/", "2"}], ",", 
            RowBox[{"\[CapitalOmega]z", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "\[Lambda]u"}], ")"}], "/", 
             "2"}]}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"st1", ",", "st2", ",", "st3", ",", "st4"}], "}"}], "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OpPhon", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st1", ",", "st4"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st4", ",", "st1"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st3", ",", "st2"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st2", ",", "st3"}], "]"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OpsDef", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st1", ",", "st1"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st4", ",", "st4"}], "]"}], "-", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st2", ",", "st2"}], "]"}], "-", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st3", ",", "st3"}], "]"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OpsPhot", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"st2", ",", "st4"}], "]"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"st3", ",", "st1"}], "]"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{"st2", ",", "st1"}], "]"}], "+", 
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{"st3", ",", "st4"}], "]"}]}], ")"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"empty", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eigens", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Normalize", "[", 
           RowBox[{
            RowBox[{"Eigenvectors", "[", "H", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"idmat", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], "]"}], "//", 
         "N"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"idmat", "//", "N"}], ",", 
              RowBox[{"eigens", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"empty", " ", ",", 
             RowBox[{"eigens", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dstates", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"empty", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "0."}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"eps", "=", 
          RowBox[{"Abs", "[", 
           RowBox[{"dstates", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"eps", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"dstates", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"ssgenbsmmultidiss", "[", "\[IndentingNewLine]", 
         RowBox[{"H", ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"epsilon", "*", "OpPhon"}], "+", "OpsDef"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Function", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Jdef", "[", "x", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Function", "[", 
            RowBox[{"x", ",", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"x", "/", 
                  RowBox[{"(", 
                   RowBox[{"kB", "*", "temp"}], ")"}]}], "]"}], "-", "1"}], 
               ")"}]}]}], "]"}], "}"}], ",", "secularize", ",", "OpsPhot", 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.001", ",", "0.001", ",", "0.001"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"densitymatrix", "=", 
        RowBox[{"res", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"res", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"res", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], ",", "eps", ",", 
         "densitymatrix", ",", 
         RowBox[{"res", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"res", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "All"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "All", ",", "All"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2", ",", "1"}], "}"}]}], "]"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"res", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*)"}], "\[IndentingNewLine]", "]"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dynamics1bathheatSiV", "[", 
     RowBox[{
     "\[CapitalDelta]_", ",", "\[CapitalOmega]p_", ",", "\[CapitalOmega]m_", 
      ",", "\[CapitalOmega]z_", ",", "temp_", ",", "initialstate_", ",", 
      "tmax_", ",", 
      RowBox[{"secularize_", ":", "False"}], ",", 
      RowBox[{"PV", ":", "False"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kB", "=", "0.131"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "[", "w_", "]"}], "=", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"w", "/", 
             RowBox[{"(", 
              RowBox[{"kB", "*", "temp"}], ")"}]}], "]"}], "-", "1", "+", 
           "0.000000001"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]u", "=", "1.68"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]g", "=", "0.282"}], ";", "\[IndentingNewLine]", 
       RowBox[{"wl", "=", "1000"}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]0", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]g", "+", "\[Lambda]u"}], ")"}], "/", "2"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "=", 
          RowBox[{"0.5", "+", "\[CapitalDelta]0"}]}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"A", "=", "0.0275"}], ";", "\[IndentingNewLine]", 
       RowBox[{"J1", "=", 
        RowBox[{"0.0025", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "^", "2"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sig", "=", 
        RowBox[{"2.4042", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"w0", "=", 
        RowBox[{"9.35", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"J0", "=", 
        RowBox[{"0.0235", "*", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Gam", "=", 
        RowBox[{"0.8414", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"wloc", "=", 
        RowBox[{"15.19", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dim", "=", "3"}], ";", "\[IndentingNewLine]", 
       RowBox[{"wc", "=", 
        RowBox[{"1", "*", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Pi"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"JB", "[", "w_", "]"}], "=", 
        RowBox[{"2", "*", "A", "*", 
         RowBox[{"wc", "^", 
          RowBox[{"{", 
           RowBox[{"1", "-", "dim"}], "}"}]}], "*", 
         RowBox[{"w", "^", "dim"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "w"}], "/", "wc"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jloc1", "[", "w_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"J0", "*", 
             RowBox[{"w", "^", "dim"}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w", "/", "wloc"}], ")"}], "+", "1"}], ")"}], "^", 
            "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Gam", "/", "2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w", "-", "wloc"}], ")"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Gam", "/", "2"}], ")"}], "^", "2"}]}], ")"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jloc2", "[", "w_", "]"}], "=", 
        RowBox[{"J1", "*", 
         RowBox[{"w", "^", "dim"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w", "-", "w0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"sig", "^", "2"}]}], ")"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jdef", "[", "w_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"JB", "[", "w", "]"}], "+", 
           RowBox[{"Jloc1", "[", "w", "]"}], "+", 
           RowBox[{"Jloc2", "[", "w", "]"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jphon1", "[", "w_", "]"}], "=", 
        RowBox[{"0.0037", 
         RowBox[{"w", "^", "3"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"u", " ", "manifold"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Jphon2", "[", "w_", "]"}], "=", 
        RowBox[{"0.0037", 
         RowBox[{"w", "^", "3"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"g", " ", "manifold"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"gam", "=", "0.001"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Jphot", "=", "gam"}], ";", "\[IndentingNewLine]", 
       RowBox[{"epsilon", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"0.0037", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "A", "*", 
            RowBox[{"wc", "^", 
             RowBox[{"(", 
              RowBox[{"1", "-", "dim"}], ")"}]}]}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "+", "\[Lambda]u"}], ")"}], "/", 
             "2"}], ",", 
            RowBox[{"\[CapitalOmega]z", "/", "2"}], ",", 
            RowBox[{"\[CapitalOmega]p", "/", "2"}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalOmega]z", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], "+", "\[Lambda]g"}], ")"}], 
             "/", "2"}], ",", "0", ",", 
            RowBox[{"\[CapitalOmega]m", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalOmega]p", "/", "2"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], "-", "\[Lambda]g"}], ")"}], 
             "/", "2"}], ",", 
            RowBox[{"\[CapitalOmega]z", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"\[CapitalOmega]m", "/", "2"}], ",", 
            RowBox[{"\[CapitalOmega]z", "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "\[Lambda]u"}], ")"}], "/", 
             "2"}]}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"st1", ",", "st2", ",", "st3", ",", "st4"}], "}"}], "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OpPhon", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st1", ",", "st4"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st4", ",", "st1"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st3", ",", "st2"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st2", ",", "st3"}], "]"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OpsDef", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st1", ",", "st1"}], "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st4", ",", "st4"}], "]"}], "-", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st2", ",", "st2"}], "]"}], "-", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{"st3", ",", "st3"}], "]"}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"OpsPhot", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"st2", ",", "st4"}], "]"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"st3", ",", "st1"}], "]"}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{"st2", ",", "st1"}], "]"}], "+", 
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{"st3", ",", "st4"}], "]"}]}], ")"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"empty", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eigens", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Normalize", "[", 
           RowBox[{
            RowBox[{"Eigenvectors", "[", "H", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"idmat", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], "]"}], "//", 
         "N"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"idmat", "//", "N"}], ",", 
              RowBox[{"eigens", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"empty", " ", ",", 
             RowBox[{"eigens", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dstates", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"empty", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "0."}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"eps", "=", 
          RowBox[{"Abs", "[", 
           RowBox[{"dstates", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"eps", "=", 
        RowBox[{"Min", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"dstates", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"genbsmmultidiss", "[", "\[IndentingNewLine]", 
         RowBox[{"H", ",", "initialstate", ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"epsilon", "*", "OpPhon"}], "+", "OpsDef"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Function", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Jdef", "[", "x", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Function", "[", 
            RowBox[{"x", ",", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"x", "/", 
                  RowBox[{"(", 
                   RowBox[{"kB", "*", "temp"}], ")"}]}], "]"}], "-", "1"}], 
               ")"}]}]}], "]"}], "}"}], ",", "tmax", ",", "secularize", ",", 
          "OpsPhot", ",", 
          RowBox[{"{", 
           RowBox[{"0.001", ",", "0.001", ",", "0.001"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8346559659346647`*^9, 3.8346559843227253`*^9}, {
   3.834656753911993*^9, 3.8346569051967363`*^9}, {3.834657004090324*^9, 
   3.834657105937985*^9}, {3.834657141364602*^9, 3.834657143243456*^9}, {
   3.834665228281021*^9, 3.834665419828301*^9}, {3.834665490277472*^9, 
   3.8346655815145807`*^9}, {3.83466561810038*^9, 3.834665640293997*^9}, {
   3.834723363613451*^9, 3.834723660637761*^9}, {3.8358686103226757`*^9, 
   3.8358686140664186`*^9}, {3.8358687053785877`*^9, 3.83586870628398*^9}, {
   3.8359515970410337`*^9, 3.83595160048744*^9}, {3.8372386332701178`*^9, 
   3.837238734102475*^9}, {3.837249352088929*^9, 3.837249352247937*^9}, {
   3.837250650847979*^9, 3.8372506557347097`*^9}, {3.841735320397861*^9, 
   3.841735327886443*^9}, {3.841736371409589*^9, 3.8417363786414022`*^9}, {
   3.841736532293078*^9, 3.841736538040279*^9}, {3.841736572619409*^9, 
   3.8417366281058702`*^9}, {3.8723070962659545`*^9, 3.8723071331589336`*^9}, 
   3.8723072574736743`*^9, {3.872307364447562*^9, 3.8723073823558226`*^9}, 
   3.899201622159822*^9, 3.899202473009598*^9},
 CellLabel->
  "In[458]:=",ExpressionUUID->"0f8c4f85-2cb4-4bdd-ae26-2230ec69d7c2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 1", "Section",
 CellChangeTimes->{{3.8723074299817605`*^9, 3.87230746368548*^9}, 
   3.872307513853136*^9},ExpressionUUID->"b8a8753f-1902-4462-9f62-\
e330c7c22eed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"detuneg", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Delta]", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"ss1bathheatSiV", "[", 
            RowBox[{"\[Delta]", ",", 
             RowBox[{"2", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "y"}], ")"}]}]}], ",", 
             RowBox[{"2", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "y"}], ")"}]}]}], ",", 
             RowBox[{"2", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "y"}], ")"}]}]}], ",", "20", ",", "False", ",", 
             "False"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Delta]", ",", 
         RowBox[{"-", "3"}], ",", "10", ",", "0.025"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.5", ",", "3", ",", "0.5"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8723074299817605`*^9, 3.8723074689895945`*^9}, {
  3.872324529547393*^9, 3.8723245369523087`*^9}, {3.872328748753105*^9, 
  3.8723287674510045`*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"364bcb57-3858-4f4a-b7d6-6a9292c03538"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gridlines", ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}]}], "/", "2"}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]u", "-", "\[Lambda]g"}], ")"}]}], "/", "2"}], 
        ",", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]u", "-", "\[Lambda]g"}], ")"}]}], "/", "2"}], 
        ",", 
        RowBox[{
         RowBox[{"+", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}]}], "/", "2"}]}], 
       "}"}], ")"}], "*", 
     RowBox[{"1000", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Convert", " ", "to", " ", "wavelength"}], ",", " ", 
    RowBox[{
    "\[Lambda]0", " ", "is", " ", "the", " ", "reference", " ", 
     "wavelength"}], ",", " ", 
    RowBox[{
    "corresponding", " ", "to", " ", "0", " ", "energy", " ", "in", " ", 
     "the", " ", "code"}], ",", " ", 
    RowBox[{
    "and", " ", "c", " ", "is", " ", "speed", " ", "of", " ", "light"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[Lambda]0", " ", "in", " ", "nm"}], ",", " ", 
    RowBox[{"c", " ", "in", " ", 
     RowBox[{"nm", "/", "ns"}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Lambda]0", "=", "736.85"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "=", 
    RowBox[{"3*^8", "*", "1*^9", "*", "1*^-9"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Convert", " ", "e"}], ",", " ", 
    RowBox[{
    "frequency", " ", "in", " ", "GHz", " ", "relative", " ", "to", " ", 
     "ZPL", " ", "to", " ", "wavelength", " ", 
     RowBox[{"(", "absolute", ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eto\[Lambda]", "[", "e_", "]"}], ":=", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "\[Lambda]0"}], "+", 
       RowBox[{"e", "/", 
        RowBox[{"(", "c", ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
   "Convert", " ", "wavelength", " ", "in", " ", "nm", " ", "to", " ", "GHz", 
    " ", "relative", " ", "to", " ", "ZPL"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lamtoe", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"c", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "\[Lambda]"}], "-", 
       RowBox[{"1", "/", "\[Lambda]0"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Also", " ", "adapted", " ", "to", " ", "plot", " ", "detuning", " ", 
      "as", " ", "laser"}], "-", "transition"}], ",", " ", 
    RowBox[{"for", " ", "comparison", " ", "with", " ", 
     RowBox[{"e", ".", "g", ".", " ", "Fig"}], " ", "1", " ", "of", " ", 
     "Hepp"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1000"}], "*", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi"}], ")"}]}]}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", 
       RowBox[{"detuneg", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "detuneg", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.0005"}], ",", "0.0015"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<J (fW)\>\"", ",", "None"}], 
       RowBox[{
       "(*", "\"\<J (\!\(\*SuperscriptBox[\(ps\), \(-2\)]\))\>\"", "*)"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Detuning \!\(\*SubscriptBox[\(f\), \
\(l\)]\)-\!\(\*SubscriptBox[\(f\), \(ZPL\)]\)(GHz)\>\"", ",", 
        "\"\<\[Lambda] (nm)\>\""}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Charting`ScaledTicks", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "/", "105400"}], ")"}], "&"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "*", "105400"}], ")"}], "&"}]}], "}"}], "]"}], ",", 
        "None"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Charting`ScaledTicks", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", "#", ")"}], "&"}], ",", 
           RowBox[{
            RowBox[{"(", "#", ")"}], "&"}]}], "}"}], "]"}], ",", 
        RowBox[{"Charting`ScaledTicks", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"lamtoe", "[", "#", "]"}], "&"}], ",", 
           RowBox[{
            RowBox[{"eto\[Lambda]", "[", "#", "]"}], "&"}]}], "}"}], "]"}]}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}], ",", 
   
   RowBox[{"ImageSize", "\[Rule]", "280"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "10"}], "}"}]}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", "gridlines", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8723074299817605`*^9, 3.8723074689895945`*^9}, {
  3.872324529547393*^9, 3.8723245369523087`*^9}, {3.872328748753105*^9, 
  3.8723287674510045`*^9}, {3.892812231966861*^9, 3.892812310473998*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"41170444-f4c1-4d75-a537-0e419db69171"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.9, 0.36, 0.054], PointSize[
      NCache[
       Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
     CapForm["Butt"], 
     StyleBox[LineBox[CompressedData["
1:eJw1mHk8Vev3x3fikgZyCaWcSlG6MjUY15HpmM/UIA2IIm4pkiEcmTMdHM5x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       "]],
      FontSize->10]}, 
    {RGBColor[0.365248, 0.427802, 0.758297], PointSize[
      NCache[
       Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
     CapForm["Butt"], 
     StyleBox[LineBox[CompressedData["
1:eJw1mHlcTWsXxzdJmSpDSrerk9I8z/M6zWcwRFFCnaJEUYlGctI8n+ZDLsc8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       "]],
      FontSize->10]}, 
    {RGBColor[0.945109, 0.593901, 0.], PointSize[
      NCache[
       Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
     CapForm["Butt"], 
     StyleBox[LineBox[CompressedData["
1:eJwtmHlcTV0Xx09zEc2TUre6dZsHlYRap4zRKEMDKSkpVNJMjlSau82FuGah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       "]],
      FontSize->10]}, 
    {RGBColor[0.645957, 0.253192, 0.685109], PointSize[
      NCache[
       Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
     CapForm["Butt"], 
     StyleBox[{LineBox[CompressedData["
1:eJwt02lQU1cYxvGLgjpO1U4VvDckkEAERKoSFVEBXwIDMmhdUERAJ6ZCIOyC
CRA2ZbBllRIUrahB0UIVEGjRivpeaQWk1RJAZKsJZWvtKMUKOhqgt3f64cyZ
35zz8fkLpDF7QuYQBLGDOf/dt4o7/o55lgqwP2Ou7y0SbdJUSc0lqUCH1fJO
15NYLBPO4QWkQkaJyeETN0mc3fU4J55k7HW7maomMWqzYmlbTwrQqzKvSW+Q
2G9tWco/lwJE9Mf3jlwncduiVqHyQApoht+I7Bg3TMVWPaYYO0L594yt9ZST
sE8FkppaO7MqEgsfNd1P/loFdHFZsF8NiTN1Ed7aQBUQVJ1cWUdiROmydltz
FWjEwWb5DST2Zt0LSOtPBvp+dMulRhK9YkIHu84ng+beuTOND0isD1giXxWc
DJIx66CXrSQKxLdfH+cy70NjP4i1JJ5adVjVM5AEknF6Q1sfiYZlC43XXEgC
jUe+u3qERPlMXV7WQcYRU37VEyT2jAWZDvCY/12iaYdZEj21xhdFzxOB/9ww
I1hMYd2dKpvsi4lAvDaSlVlQaFnuX6M7lAiQuPwGvZbC/PzZjU6WiSB5lPfk
jCeFHxQVdJ5OCTA0rXIJpFAm2e0zdEkJhIza+EschU993ms3SZTAd3ueKc2l
0GPdlcBCvhLo3FHS4hsKb3K3D43qFSCJjDHjP6TQYt5khGuZAqBnxCNvhMKc
8Qtv1IcVoNEP7s1ewMG3PV6pLwQK0BMaJ/fVHAxpGjdx//0YwGqRbNCfgx3X
zxaUXD4Ges/e/edPcHDrafflr6THgIh3Giiv5WBV2otLntbMe9X2CudhDnLC
1HbnhxKAcK3QneGY4xe7XWonriQAvV5+22SfOU5uHtm07UgCaJJUGzrU5igV
FjRdFCaA3rnlw65n5ti+aKPv5HA8aObxvHWWXHR9q+v0vcq419N4OIqL3+q/
DL4cEg9EwUsz7QMukm2OI+9WxIN+KL1TyOVhVn1f1M7Ro6D3LmqISOXhP6WZ
U1evMc7pDhGP8lBy0iHdEHoU6O73CwL2W+DjmKfz/WwZH3L/KE5rgVsOpBVW
jsUBYfhOKt9niZViW4qoiAO9iPu567Almjm0l/mHxYFmb8PaE1v5mGmaZF9l
x3hx+vIMNR8nZgT1c/+MBUmxb9Cvr/h48I+2LYGVsQCVd1TuewT4szb+p5vh
jD/5LLDlvgA3NXJ3zLePBX5IrZVygxVu98m93tgVA5r157LVt6zQhvvb3bB9
jJsK7xZ7WaPR+Oonpt3RQLv8pVw3bI0DDzJ0Tf7RIAkq7VcUCbGB7TcKwKW/
+aHfCixie40CCVdLG+xtMJLtMxKIs63N2ea26M32GAkao8wfT620+7+/CMhw
9TAsDVyJ02xvjE0dw5zr7bGH7UsOtHN/+UkXB6xje5JDRkHai52zn2IB2084
aAY9dqrnrsVwtpdw0B+fVGx2dEQx20cYSJqMj5Z8JUILtgfGdpni1jXr8R27
fxnT88TCIMoJO9m9ywA6KZ3XIWesZvcdCoQgx/7Dki2Yze6Z8SIrHw83N+RY
CURZC0PBUDnRsUMK+C9QGklH
        "]], LineBox[CompressedData["
1:eJwtmHlcDl0Ux6dEQkqKIhSRkkJkqzODUAhpUdakKFGSoiLTqohKloRkiYqQ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        "]]},
      FontSize->10]}, 
    {RGBColor[0.285821, 0.56, 0.450773], PointSize[
      NCache[
       Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
     CapForm["Butt"], 
     StyleBox[LineBox[CompressedData["
1:eJwt2XdcTX8YB/CvimxpSPFrEJW9t6djpYwihBRKUpQiWsg1SiWVSkNpKg1p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       "]],
      FontSize->10]}, 
    {RGBColor[0.7, 0.336, 0.], PointSize[
      NCache[
       Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
     CapForm["Butt"], 
     StyleBox[LineBox[CompressedData["
1:eJwtmXdcT18Yx29l7y27EkXI3p4uDaGEKELavg3tvXzbU1tJqezsb4Mi3a7I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       "]],
      FontSize->10]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 10},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"J (fW)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
      "\"Detuning \\!\\(\\*SubscriptBox[\\(f\\), \
\\(l\\)]\\)-\\!\\(\\*SubscriptBox[\\(f\\), \\(ZPL\\)]\\)(GHz)\"", HoldForm], 
      TraditionalForm], 
     FormBox[
      TagBox["\"\[Lambda] (nm)\"", HoldForm], TraditionalForm]}},
  FrameStyle->Automatic,
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{#/105400& , # 105400& }], None}, {
      Charting`ScaledTicks[{#& , #& }], 
      Charting`ScaledTicks[{$CellContext`lamtoe[#]& , $CellContext`eto\
\[Lambda][#]& }]}}, {{{{-0.0004743833017077799, 
        FormBox[
         RowBox[{"-", "50"}], TraditionalForm], {0.01, 
        0.}}, {-0.00009487666034155599, 
        FormBox[
         RowBox[{"-", "10"}], TraditionalForm], {0.01, 0.}}, {
       0.00009487666034155599, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {0.0004743833017077799, 
        FormBox["50", TraditionalForm], {0.01, 0.}}, {0.0009487666034155598, 
        FormBox["100", TraditionalForm], {0.01, 
        0.}}, {-0.0018975332068311196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.0014231499051233398`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.0009487666034155598, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.0008538899430740038, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.0007590132827324479, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.0006641366223908919, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.0005692599620493359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.00037950664136622396`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.00028462998102466797`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.00018975332068311198`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.487666034155598*^-6, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.487666034155598*^-6, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.00018975332068311198`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.00028462998102466797`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.00037950664136622396`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.0005692599620493359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.0006641366223908919, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.0007590132827324479, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.0008538899430740038, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.0014231499051233398`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.0018975332068311196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, 
      None}, {{{-1000., 
        FormBox[
         RowBox[{"-", "1000"}], TraditionalForm], {0.01, 0.}}, {-100., 
        FormBox[
         RowBox[{"-", "100"}], TraditionalForm], {0.01, 0.}}, {100., 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {-2000., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1500., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-900., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-800., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-700., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-600., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-500., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-400., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-300., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-200., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {10., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       200., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       300., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       400., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       500., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       600., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       700., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       800., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       900., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1000., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1500., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2000., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       470.2007074768814, 
        FormBox["736", TraditionalForm], {0.01, 0.}}, {-82.86400846910063, 
        FormBox["737", TraditionalForm], {0.01, 0.}}, {-634.4299040466142, 
        FormBox["738", TraditionalForm], {0.01, 0.}}, {-1184.5030637768275`, 
        FormBox["739", TraditionalForm], {0.01, 0.}}, {1024.7703614254003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       913.7357408306717, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       802.7615143729001, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       691.8476327907093, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       580.9940468767816, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       359.46756549037633`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       248.79457187010692`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       138.18167762173587`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       27.628833804659024`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-193.29689803398216`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-303.66988367179755`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-413.98301411134116`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-524.2363380285201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-744.5637607360811, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-854.637956614686, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-964.6525401478924, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1074.6075597484064`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1294.339100541193, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1404.1157182972377`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1513.832965248656, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1623.4908895469691`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1733.0895392915925`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  GridLines->
   FrontEndValueCache[{{
     250 Pi^(-1) (-$CellContext`\[Lambda]g - $CellContext`\[Lambda]u), 250 
      Pi^(-1) ($CellContext`\[Lambda]g - $CellContext`\[Lambda]u), 250 
      Pi^(-1) (-$CellContext`\[Lambda]g + $CellContext`\[Lambda]u), 250 
      Pi^(-1) ($CellContext`\[Lambda]g + $CellContext`\[Lambda]u)}, {
     250 Pi^(-1) (-$CellContext`\[Lambda]g - $CellContext`\[Lambda]u), 250 
      Pi^(-1) ($CellContext`\[Lambda]g - $CellContext`\[Lambda]u), 250 
      Pi^(-1) (-$CellContext`\[Lambda]g + $CellContext`\[Lambda]u), 250 
      Pi^(-1) ($CellContext`\[Lambda]g + $CellContext`\[Lambda]u)}}, {{
     79.57747154594767 (-$CellContext`\[Lambda]g - 
       1. $CellContext`\[Lambda]u), 
      79.57747154594767 ($CellContext`\[Lambda]g - 
       1. $CellContext`\[Lambda]u), 
      79.57747154594767 (-$CellContext`\[Lambda]g + $CellContext`\[Lambda]u), 
      79.57747154594767 ($CellContext`\[Lambda]g + $CellContext`\[Lambda]u)}, \
{79.57747154594767 (-$CellContext`\[Lambda]g - 1. $CellContext`\[Lambda]u), 
      79.57747154594767 ($CellContext`\[Lambda]g - 
       1. $CellContext`\[Lambda]u), 
      79.57747154594767 (-$CellContext`\[Lambda]g + $CellContext`\[Lambda]u), 
      79.57747154594767 ($CellContext`\[Lambda]g + $CellContext`\[Lambda]u)}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->280,
  LabelStyle->{FontFamily -> "Helvetica"},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.9, 0.36, 0.054], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.365248, 0.427802, 0.758297], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.945109, 0.593901, 0.], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.645957, 0.253192, 0.685109], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.285821, 0.56, 0.450773], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.7, 0.336, 0.], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.491486, 0.345109, 0.8], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.71788, 0.568653, 0.], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.70743, 0.224, 0.542415], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.287228, 0.490217, 0.664674], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.982289285128704, 0.5771321368979874, 0.011542503255145636`], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.5876740325800278, 0.2877284499870081, 0.7500695697462922], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.4262088601796793, 0.5581552810007578, 0.2777996730417023], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9431487543762861, 0.414555896337833, 0.07140829055870854], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.41497437140121635`, 0.393632147507352, 0.7842993779115092], 
       
       CapForm["Butt"], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1591.5494309189535`, 477.464829275686}, {-0.0005, 0.0015}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8723077966839685`*^9, 3.8723287715241785`*^9, 
  3.892812077081184*^9, 3.899199725141006*^9, 3.899202556306343*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"8be264c2-643e-4207-a052-6d05c7d5f615"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<coolingspectrav2.pdf\>\"", ",", "%494", ",", 
   RowBox[{"ImageResolution", "->", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8723288095760784`*^9, 3.872328810858858*^9}, {
  3.872328853523428*^9, 3.872328898371209*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"06142804-145a-470d-8da9-4b311308d7af"],

Cell[BoxData["\<\"coolingspectrav2.pdf\"\>"], "Output",
 CellChangeTimes->{3.872328901892619*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"c82a2f99-4933-4a80-8b24-8166cc17635f"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Figure 2
\
\>", "Section",
 CellChangeTimes->{{3.8723074299817605`*^9, 3.87230746368548*^9}, {
   3.872307513853136*^9, 3.872307528214177*^9}, 
   3.8723075752546606`*^9},ExpressionUUID->"0f8e866a-7a8c-41e8-be77-\
fb20e3c0be1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sm", "=", 
     RowBox[{"2", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "0.5"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sz", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wp", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wm", "=", 
     RowBox[{"2", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wz", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"st1", ",", "st2", ",", "st3", ",", "st4"}], "}"}], "=", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ss1bathheatSiV", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]0", "+", "0.5"}], ",", "sp", ",", "sm", ",", 
      "sz", ",", "20", ",", "False", ",", "False"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"strongdmat", "=", "densitymatrix"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigvals", "=", 
     RowBox[{"Eigenvalues", "[", "H", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigvec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", "H", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "All"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Stronglevelheat", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "computes", " ", "the", " ", "net",
      " ", "heat", " ", "current", " ", "between", " ", "levels", " ", "i", 
     " ", "and", " ", "j"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Stronglevelheat", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ss1bathheatSiV", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]0", "+", "0.5"}], ",", "sp", ",", "sm", 
           ",", "sz", ",", "20", ",", "False", ",", "False"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ss1bathheatSiV", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]0", "+", "0.5"}], ",", "sp", ",", "sm", 
           ",", "sz", ",", "20", ",", "False", ",", "False"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Here", " ", "we", " ", "are", " ", "just", " ", "making", " ", "a", " ", 
     "list", " ", "of", " ", "these", " ", "heat", " ", "currents", " ", 
     "and", " ", "deleting", " ", "pairs", " ", "with", " ", "no", " ", 
     "associated", " ", "heat", " ", "current"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stronglevelheat", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Stronglevelheat", "[", 
            RowBox[{"i", ",", "j"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "+", "1"}], ",", "4", ",", "1"}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Repeating", " ", "the", " ", "above", " ", "for", " ", "the", " ", 
     "weak", " ", "resonant", " ", "driving", " ", "case"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ss1bathheatSiV", "[", 
     RowBox[{
     "\[CapitalDelta]0", ",", "wp", ",", "wm", ",", "wz", ",", "20", ",", 
      RowBox[{"(*", "True", "*)"}], "False"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resdmat", "=", "densitymatrix"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Reslevelheat", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ss1bathheatSiV", "[", 
          RowBox[{
          "\[CapitalDelta]0", ",", "wp", ",", "wm", ",", "wz", ",", "20", ",", 
           RowBox[{"(*", "True", "*)"}], "False", ",", "False"}], "]"}], "[", 
         
         RowBox[{"[", "4", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "+", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ss1bathheatSiV", "[", 
          RowBox[{
          "\[CapitalDelta]0", ",", "wp", ",", "wm", ",", "wz", ",", "20", ",", 
           RowBox[{"(*", "True", "*)"}], "False", ",", "False"}], "]"}], "[", 
         
         RowBox[{"[", "4", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reslevelheat", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Reslevelheat", "[", 
            RowBox[{"i", ",", "j"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "+", "1"}], ",", "4", ",", "1"}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reslevelheat", "=", 
     RowBox[{"Chop", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Reslevelheat", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "+", 
         RowBox[{"Reslevelheat", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Reslevelheat", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "+", 
         RowBox[{"Reslevelheat", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ss1bathheatSiV", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]0", "+", "2"}], ",", "wp", ",", "wm", ",", "wz",
       ",", "20", ",", "False"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ColTab", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"White", ",", "White", ",", "Blue", ",", " ", "Cyan"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"White", ",", "White", ",", "Green", ",", " ", "Yellow"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "Blue", ",", " ", "Green", ",", " ", "White", ",", " ", "Red"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "Cyan", ",", " ", "Yellow", ",", " ", "Red", ",", " ", "White"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ColTab", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"White", ",", "White", ",", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.471412, 0.108766, 0.527016], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.3142746666666667, 0.07251066666666667, 0.35134400000000005`],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.471412`", ",", "0.108766`", ",", "0.527016`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.471412, 0.108766, 0.527016]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.471412, 0.108766, 0.527016],
          Editable->False,
          Selectable->False], ",", " ", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.266122, 0.486664, 0.802529], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.1774146666666667, 0.32444266666666666`, 0.5350193333333334],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.266122`", ",", "0.486664`", ",", "0.802529`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.266122, 0.486664, 0.802529]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.266122, 0.486664, 0.802529],
          Editable->False,
          Selectable->False]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"White", ",", "White", ",", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.513417, 0.72992, 0.440682], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.342278, 0.48661333333333334`, 0.29378800000000005`],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.513417`", ",", "0.72992`", ",", "0.440682`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.513417, 0.72992, 0.440682]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.513417, 0.72992, 0.440682],
          Editable->False,
          Selectable->False], ",", " ", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.863512, 0.670771, 0.236564], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.5756746666666667, 0.44718066666666667`, 0.15770933333333334`],
             
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.863512`", ",", "0.670771`", ",", "0.236564`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.863512, 0.670771, 0.236564]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.863512, 0.670771, 0.236564],
          Editable->False,
          Selectable->False]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.471412, 0.108766, 0.527016], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.3142746666666667, 0.07251066666666667, 0.35134400000000005`],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.471412`", ",", "0.108766`", ",", "0.527016`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.471412, 0.108766, 0.527016]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.471412, 0.108766, 0.527016],
          Editable->False,
          Selectable->False], ",", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.513417, 0.72992, 0.440682], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.342278, 0.48661333333333334`, 0.29378800000000005`],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.513417`", ",", "0.72992`", ",", "0.440682`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.513417, 0.72992, 0.440682]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.513417, 0.72992, 0.440682],
          Editable->False,
          Selectable->False], ",", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.857359, 0.131106, 0.132128], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.5715726666666667, 0.08740400000000001, 0.08808533333333333],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.857359`", ",", "0.131106`", ",", "0.132128`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.857359, 0.131106, 0.132128]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.857359, 0.131106, 0.132128],
          Editable->False,
          Selectable->False], ",", " ", "Red"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.266122, 0.486664, 0.802529], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.1774146666666667, 0.32444266666666666`, 0.5350193333333334],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.266122`", ",", "0.486664`", ",", "0.802529`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.266122, 0.486664, 0.802529]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.266122, 0.486664, 0.802529],
          Editable->False,
          Selectable->False], ",", " ", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.863512, 0.670771, 0.236564], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.5756746666666667, 0.44718066666666667`, 0.15770933333333334`],
             
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.863512`", ",", "0.670771`", ",", "0.236564`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.863512, 0.670771, 0.236564]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.863512, 0.670771, 0.236564],
          Editable->False,
          Selectable->False], ",", 
         InterpretationBox[
          ButtonBox[
           TooltipBox[
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.857359, 0.131106, 0.132128], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             DefaultBaseStyle->"ColorSwatchGraphics",
             Frame->True,
             
             FrameStyle->RGBColor[
              0.5715726666666667, 0.08740400000000001, 0.08808533333333333],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None],
            StyleBox[
             RowBox[{"RGBColor", "[", 
               RowBox[{"0.857359`", ",", "0.131106`", ",", "0.132128`"}], 
               "]"}], NumberMarks -> False]],
           Appearance->None,
           BaseStyle->{},
           BaselinePosition->Baseline,
           ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
             If[
              Not[
               AbsoluteCurrentValue["Deployed"]], 
              SelectionMove[Typeset`box$, All, Expression]; 
              FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
              FrontEnd`Private`$ColorSelectorInitialColor = 
               RGBColor[0.857359, 0.131106, 0.132128]; 
              FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
              MathLink`CallFrontEnd[
                FrontEnd`AttachCell[Typeset`box$, 
                 FrontEndResource["RGBColorValueSelector"], {
                 0, {Left, Bottom}}, {Left, Top}, 
                 "ClosingActions" -> {
                  "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
           
           DefaultBaseStyle->{},
           Evaluator->Automatic,
           Method->"Preemptive"],
          RGBColor[0.857359, 0.131106, 0.132128],
          Editable->False,
          Selectable->False], ",", " ", "White"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cols", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ColTab", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "+", "1"}], ",", "4", ",", "1"}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", "White"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"strongtaillabel", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\"", ",", "5"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\"", ",", "\"\<\>\""}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ucomp", "[", "a_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"st1", ".", 
         RowBox[{"eigvec", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"st4", ".", 
         RowBox[{"eigvec", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], "^", "2"}]}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Returns", " ", "how", " ", "much", " ", "of", " ", "state", " ", "a", 
     " ", "is", " ", "formed", " ", "from", " ", "U", " ", "manifold"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Gcomp", "[", "a_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"st2", ".", 
         RowBox[{"eigvec", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"st3", ".", 
         RowBox[{"eigvec", "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], "]"}], "^", "2"}]}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Returns", " ", "how", " ", "much", " ", "of", " ", "state", " ", "a", 
     " ", "is", " ", "formed", " ", "from", " ", "G", " ", "manifold"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LevelPos", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gcomp", "[", "a", "]"}], "\[Equal]", "1"}], ",", "2.25", ",", 
       RowBox[{
        RowBox[{"Ucomp", "[", "a", "]"}], "\[Equal]", "1"}], ",", "2.25", ",",
        "True", ",", " ", "2.25"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "used", " ", "to", " ", "get", " ", "Hzntl", " ", "position", " ", "of", 
     " ", "level", " ", "a", " ", "for", " ", "the", " ", "drawing"}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LevelWidth", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gcomp", "[", "a", "]"}], "\[Equal]", "1"}], ",", "3", ",", 
       RowBox[{
        RowBox[{"Ucomp", "[", "a", "]"}], "\[Equal]", "1"}], ",", "3", ",", 
       "True", ",", " ", "1"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "used", " ", "to", " ", "get", " ", "width", " ", "of", " ", "level", " ",
      "a", " ", "for", " ", "the", " ", "drawing"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"stdlevl", "[", "d_", "]"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "\[Lambda]u"}], ")"}], "/", "2"}], 
        ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]"}], "+", "\[Lambda]g"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]"}], "-", "\[Lambda]g"}], ")"}], "/", 
         "2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "\[Lambda]u"}], ")"}], "/", "2"}]}],
        "}"}], "/.", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", "d"}]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "level", " ", "heights", " ", "for", " ", "the", " ", "RESONANT", " ", 
     "weak", " ", "driving", " ", "case"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MinLevel", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"eigvals", "[", 
           RowBox[{"[", "a", "]"}], "]"}], ",", 
          RowBox[{"eigvals", "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "\[Equal]", 
        RowBox[{"eigvals", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], ",", "a", ",", "True", ",", "b"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxLevel", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"eigvals", "[", 
           RowBox[{"[", "a", "]"}], "]"}], ",", 
          RowBox[{"eigvals", "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "\[Equal]", 
        RowBox[{"eigvals", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], ",", "a", ",", "True", ",", "b"}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"undriveneigs", "[", "\[CapitalDelta]_", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", "\[Lambda]u"}], ")"}], "/", "2"}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]"}], "+", "\[Lambda]g"}], ")"}], "/", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]"}], "-", "\[Lambda]g"}], ")"}], "/", 
        "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "\[Lambda]u"}], ")"}], "/", "2"}]}], 
      "}"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "Used", " ", "to", " ", "get", " ", "the", " ", "heights", " ", "of", " ",
      "the", " ", "weak", " ", "driving", " ", "levels", " ", "for", " ", 
     "the", " ", "DETUNED", " ", "case"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"stdpos", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "1"}], ",", "2.5", ",", 
       RowBox[{"a", "\[Equal]", "4"}], ",", "2.5", ",", 
       RowBox[{"a", "\[Equal]", "2"}], ",", "5", ",", 
       RowBox[{"a", "\[Equal]", "3"}], ",", "5"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"stdpos2", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "1"}], ",", "0", ",", 
       RowBox[{"a", "\[Equal]", "4"}], ",", 
       RowBox[{"-", "0.75"}], ",", 
       RowBox[{"a", "\[Equal]", "2"}], ",", "0.75", ",", 
       RowBox[{"a", "\[Equal]", "3"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"stdwidth", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "1"}], ",", "3", ",", 
       RowBox[{"a", "\[Equal]", "4"}], ",", "1.5", ",", 
       RowBox[{"a", "\[Equal]", "2"}], ",", "1.5", ",", 
       RowBox[{"a", "\[Equal]", "3"}], ",", "3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"stdoffsetL", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "1"}], ",", "0", ",", 
       RowBox[{"a", "\[Equal]", "4"}], ",", "0.15", ",", 
       RowBox[{"a", "\[Equal]", "2"}], ",", "0", ",", 
       RowBox[{"a", "\[Equal]", "3"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"stdoffsetR", "[", "a_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "1"}], ",", "0", ",", 
       RowBox[{"a", "\[Equal]", "4"}], ",", "0.", ",", 
       RowBox[{"a", "\[Equal]", "2"}], ",", "0.15", ",", 
       RowBox[{"a", "\[Equal]", "3"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetab", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tn", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tn2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fs", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pd", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.1"}], ",", "1.75"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"strongstruc", "=", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"a", "\[Equal]", "b"}], ",", "Nothing", ",", 
            RowBox[{
             RowBox[{"Stronglevelheat", "[", 
              RowBox[{"a", ",", "b"}], "]"}], "\[Equal]", "0"}], ",", 
            "Nothing", ",", "True", ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
                RowBox[{"Arrowheads", "[", "0.07", "]"}], ",", 
                RowBox[{"LineColor", "\[Rule]", 
                 RowBox[{"ColTab", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ",", 
                RowBox[{"Arrow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "a"}], "*", "0.05", "a"}],
                     "+", 
                    RowBox[{"0.051", "b", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "b"}]}], "-", "0.05"}], 
                    ",", 
                    RowBox[{"eigvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"MinLevel", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "a"}], "*", "0.05", "a"}],
                     "+", 
                    RowBox[{"0.051", "b", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "b"}]}], "-", "0.05"}], 
                    ",", 
                    RowBox[{"eigvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"MaxLevel", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}]}], "}"}]}], 
                  "}"}], "]"}]}], "}"}], ",", 
              RowBox[{"PlotRange", "->", "prange"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], "]"}],
        ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"0", "-", 
                   RowBox[{
                    RowBox[{"LevelWidth", "[", "a", "]"}], "/", "2"}]}], ",", 
                  
                  RowBox[{"eigvals", "[", 
                   RowBox[{"[", "a", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"0", "+", 
                   RowBox[{
                    RowBox[{"LevelWidth", "[", "a", "]"}], "/", "2"}]}], ",", 
                  
                  RowBox[{"eigvals", "[", 
                   RowBox[{"[", "a", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], ",", 
         
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "-", 
                 RowBox[{"3", "/", "2"}]}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "-", 
                 RowBox[{"3", "/", "2"}], "+", "1", "-", "0.15"}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "+", 
                 RowBox[{"3", "/", "2"}], "-", "1", "+", "0.15"}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "+", 
                 RowBox[{"3", "/", "2"}]}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "tn2", "]"}], ",", "Dashed", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "+", 
                 RowBox[{"3", "/", "2"}], "-", "1", "+", "0.15"}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "+", 
                 RowBox[{"3", "/", "2"}], "-", "1"}], ",", 
                RowBox[{"eigvals", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "tn2", "]"}], ",", "Dashed", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "+", 
                 RowBox[{"3", "/", "2"}], "-", "1", "+", "0.15"}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "+", 
                 RowBox[{"3", "/", "2"}], "-", "1"}], ",", 
                RowBox[{"eigvals", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "tn2", "]"}], ",", "Dashed", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "-", 
                 RowBox[{"3", "/", "2"}], "+", "1", "-", "0.15"}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "-", 
                 RowBox[{"3", "/", "2"}], "+", "1"}], ",", 
                RowBox[{"eigvals", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "tn2", "]"}], ",", "Dashed", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "-", 
                 RowBox[{"3", "/", "2"}], "+", "1", "-", "0.15"}], ",", 
                RowBox[{
                 RowBox[{"undriveneigs", "[", 
                  RowBox[{"(*", "\[CapitalDelta]", "*)"}], 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "-", 
                 RowBox[{"3", "/", "2"}], "+", "1"}], ",", 
                RowBox[{"eigvals", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<|\!\(\*SubscriptBox[\(u\), \(+\)]\)\[RightAngleBracket]\>\"",
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.8"}], ",", 
               RowBox[{
                RowBox[{"-", "0.1"}], "+", 
                RowBox[{
                 RowBox[{"stdlevl", "[", 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<|\!\(\*SubscriptBox[\(u\), \(-\)]\)\[RightAngleBracket]\>\"",
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.8"}], ",", 
               RowBox[{
                RowBox[{"+", "0.1"}], "+", 
                RowBox[{
                 RowBox[{"stdlevl", "[", 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\[Beta]|\!\(\*SubscriptBox[\(u\), \(-\)]\)\
\[RightAngleBracket]+\[Alpha]|\!\(\*SubscriptBox[\(g\), \(+\)]\)\
\[RightAngleBracket]\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"1.3", ",", 
               RowBox[{"0.15", "+", 
                RowBox[{"eigvals", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           "fs", ",", 
           RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\[Alpha]|\!\(\*SubscriptBox[\(u\), \(-\)]\)\
\[RightAngleBracket]-\[Beta]|\!\(\*SubscriptBox[\(g\), \(+\)]\)\
\[RightAngleBracket]\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.3"}], ",", 
               RowBox[{
                RowBox[{"eigvals", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "+", "0.15"}]}], "}"}]}], 
            "]"}], ",", "fs", ",", 
           RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<|\!\(\*SubscriptBox[\(g\), \(-\)]\)\[RightAngleBracket]\>\"",
              ",", 
             RowBox[{"{", 
              RowBox[{"1.75", ",", 
               RowBox[{
                RowBox[{"-", "0.1"}], "+", 
                RowBox[{
                 RowBox[{"stdlevl", "[", 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<|\!\(\*SubscriptBox[\(g\), \(+\)]\)\[RightAngleBracket]\>\"",
              ",", 
             RowBox[{"{", 
              RowBox[{"1.75", ",", 
               RowBox[{
                RowBox[{"+", "0.1"}], "+", 
                RowBox[{
                 RowBox[{"stdlevl", "[", 
                  RowBox[{"\[CapitalDelta]0", "+", "0.5"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{"\"\<(b)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.85"}], ",", "1.65"}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "prange"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"120", ",", "200"}], "}"}]}], ",", 
       RowBox[{"ImagePadding", "->", "pd"}], ",", 
       RowBox[{"PlotRange", "->", "prange"}], ",", 
       RowBox[{"BaseStyle", "->", 
        RowBox[{"{", 
         RowBox[{"FontSize", "->", "10"}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"20", "/", "12"}]}], ",", 
       RowBox[{"PlotTheme", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"weakstruc", "=", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"stdpos2", "[", "i", "]"}], "-", 
                  RowBox[{
                   RowBox[{"stdwidth", "[", "i", "]"}], "/", "2"}], "+", 
                  RowBox[{"stdoffsetR", "[", "i", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"stdpos2", "[", "i", "]"}], "+", 
                  RowBox[{
                   RowBox[{"stdwidth", "[", "i", "]"}], "/", "2"}], "-", 
                  RowBox[{"stdoffsetL", "[", "i", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], "]"}],
        ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
          RowBox[{"Arrowheads", "[", "0.07", "]"}], ",", 
          RowBox[{"LineColor", "\[Rule]", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.0949579, 0.45443460000000013`, 0.5405524], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.06330526666666667, 0.3029564000000001, 0.3603682666666667],
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.0949579`", ",", "0.45443460000000013`", ",", 
                   "0.5405524`"}], "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.0949579, 0.45443460000000013`, 0.5405524]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.0949579, 0.45443460000000013`, 0.5405524],
            Editable->False,
            Selectable->False]}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.75"}], ",", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.75"}], ",", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
         "}"}], "]"}], ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "tn", "]"}], ",", 
          RowBox[{"Arrowheads", "[", "0.07", "]"}], ",", 
          RowBox[{"LineColor", "\[Rule]", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.914809, 0.897673, 0.350652], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.6098726666666667, 0.5984486666666667, 0.23376800000000003`],
               
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.914809`", ",", "0.897673`", ",", "0.350652`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.914809, 0.897673, 0.350652]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.914809, 0.897673, 0.350652],
            Editable->False,
            Selectable->False]}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.75", ",", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.75", ",", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
         "}"}], "]"}], "\[IndentingNewLine]", ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<|\!\(\*SubscriptBox[\(u\), \(+\)]\)\[RightAngleBracket]\>\"", 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.8"}], ",", 
              RowBox[{
               RowBox[{"-", "0.1"}], "+", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          "fs"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<|\!\(\*SubscriptBox[\(u\), \(-\)]\)\[RightAngleBracket]\>\"", 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.8"}], ",", 
              RowBox[{
               RowBox[{"+", "0.1"}], "+", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          "fs"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<|\!\(\*SubscriptBox[\(g\), \(-\)]\)\[RightAngleBracket]\>\"", 
            ",", 
            RowBox[{"{", 
             RowBox[{"1.75", ",", 
              RowBox[{
               RowBox[{"-", "0.1"}], "+", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          "fs"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
           "\"\<|\!\(\*SubscriptBox[\(g\), \(+\)]\)\[RightAngleBracket]\>\"", 
            ",", 
            RowBox[{"{", 
             RowBox[{"1.75", ",", 
              RowBox[{
               RowBox[{"+", "0.1"}], "+", 
               RowBox[{
                RowBox[{"stdlevl", "[", "\[CapitalDelta]0", "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          "fs"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{"\"\<(a)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.85"}], ",", "1.65"}], "}"}]}], "]"}], ",", 
          "fs"}], "]"}], "]"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"120", ",", "200"}], "}"}]}], ",", 
       RowBox[{"ImagePadding", "->", "pd"}], ",", 
       RowBox[{"PlotRange", "->", "prange"}], ",", 
       RowBox[{"BaseStyle", "->", 
        RowBox[{"{", 
         RowBox[{"FontSize", "->", "10"}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"20", "/", "12"}]}], ",", 
       RowBox[{"PlotTheme", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"strongbar", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"BarChart", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "stronglevelheat"}], "*", "105400"}], ",", 
        RowBox[{"ChartLayout", "\[Rule]", "\"\<Stepped\>\""}], ",", 
        RowBox[{"ChartStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.471412, 0.108766, 0.527016], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.3142746666666667, 0.07251066666666667, 0.35134400000000005`],
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.471412`", ",", "0.108766`", ",", "0.527016`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.471412, 0.108766, 0.527016]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.471412, 0.108766, 0.527016],
            Editable->False,
            Selectable->False], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.266122, 0.486664, 0.802529], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.1774146666666667, 0.32444266666666666`, 0.5350193333333334],
               
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.266122`", ",", "0.486664`", ",", "0.802529`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.266122, 0.486664, 0.802529]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.266122, 0.486664, 0.802529],
            Editable->False,
            Selectable->False], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.513417, 0.72992, 0.440682], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.342278, 0.48661333333333334`, 0.29378800000000005`],
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.513417`", ",", "0.72992`", ",", "0.440682`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.513417, 0.72992, 0.440682]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.513417, 0.72992, 0.440682],
            Editable->False,
            Selectable->False], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.863512, 0.670771, 0.236564], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.5756746666666667, 0.44718066666666667`, 
                 0.15770933333333334`],
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.863512`", ",", "0.670771`", ",", "0.236564`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.863512, 0.670771, 0.236564]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.863512, 0.670771, 0.236564],
            Editable->False,
            Selectable->False], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.857359, 0.131106, 0.132128], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.5715726666666667, 0.08740400000000001, 0.08808533333333333],
               
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.857359`", ",", "0.131106`", ",", "0.132128`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.857359, 0.131106, 0.132128]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.857359, 0.131106, 0.132128],
            Editable->False,
            Selectable->False]}], "}"}]}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.15", ",", "5.6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "100"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"None", ",", "\"\<J (fW)\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"None", ",", "None"}], "}"}]}], " ", "}"}]}], ",", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"None", ",", "All"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"None", ",", "None"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Frame", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"True", ",", "True"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"False", ",", "False"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotTheme", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}], 
        
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"None", ",", 
             RowBox[{"Style", "[", 
              RowBox[{
              "\"\<\!\(\*OverscriptBox[\(Q\), \(.\)]\) (\!\(\*SuperscriptBox[\
\(ps\), \(-2\)]\))\>\"", ",", "14"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameStyle", "\[Rule]", 
           RowBox[{"{", "Black", "}"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"fs", ",", "Bold"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.0012"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Bold", ",", " ", "fs"}], "]"}]}], ",", 
          RowBox[{"Epilog", "\[Rule]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{"\"\<(d)\>\"", ",", 
               RowBox[{"{", 
                RowBox[{"0.65", ",", "0.0011"}], "}"}]}], "]"}], ",", "fs"}], 
            "]"}]}], ","}], "*)"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"140", ",", "160"}], "}"}]}], ",", 
        RowBox[{"AspectRatio", "->", 
         RowBox[{"16", "/", "14"}]}], ",", 
        RowBox[{"ImagePadding", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"20", ",", "40"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Epilog", "\[Rule]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{"\"\<(d)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", "112"}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}]}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"weakbar", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"BarChart", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "reslevelheat"}], "*", "105400"}], ",", 
        RowBox[{"ChartLayout", "\[Rule]", "\"\<Stepped\>\""}], ",", 
        RowBox[{"ChartStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.0949579, 0.45443460000000013`, 0.5405524], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.06330526666666667, 0.3029564000000001, 0.3603682666666667],
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 
                 RowBox[{
                  "0.0949579`", ",", "0.45443460000000013`", ",", 
                   "0.5405524`"}], "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.0949579, 0.45443460000000013`, 0.5405524]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.0949579, 0.45443460000000013`, 0.5405524],
            Editable->False,
            Selectable->False], ",", 
           InterpretationBox[
            ButtonBox[
             TooltipBox[
              GraphicsBox[{
                {GrayLevel[0], RectangleBox[{0, 0}]}, 
                {GrayLevel[0], RectangleBox[{1, -1}]}, 
                {RGBColor[0.914809, 0.897673, 0.350652], 
                 RectangleBox[{0, -1}, {2, 1}]}},
               AspectRatio->1,
               DefaultBaseStyle->"ColorSwatchGraphics",
               Frame->True,
               
               FrameStyle->RGBColor[
                0.6098726666666667, 0.5984486666666667, 0.23376800000000003`],
               
               FrameTicks->None,
               
               ImageSize->
                Dynamic[{
                 Automatic, 
                  1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}],
               PlotRangePadding->None],
              StyleBox[
               RowBox[{"RGBColor", "[", 
                 RowBox[{"0.914809`", ",", "0.897673`", ",", "0.350652`"}], 
                 "]"}], NumberMarks -> False]],
             Appearance->None,
             BaseStyle->{},
             BaselinePosition->Baseline,
             ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
               If[
                Not[
                 AbsoluteCurrentValue["Deployed"]], 
                SelectionMove[Typeset`box$, All, Expression]; 
                FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                FrontEnd`Private`$ColorSelectorInitialColor = 
                 RGBColor[0.914809, 0.897673, 0.350652]; 
                FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                MathLink`CallFrontEnd[
                  FrontEnd`AttachCell[Typeset`box$, 
                   FrontEndResource["RGBColorValueSelector"], {
                   0, {Left, Bottom}}, {Left, Top}, 
                   "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
             DefaultBaseStyle->{},
             Evaluator->Automatic,
             Method->"Preemptive"],
            RGBColor[0.914809, 0.897673, 0.350652],
            Editable->False,
            Selectable->False]}], "}"}]}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.15", ",", "5.6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "100"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\"\<J (fW)\>\"", ",", "None"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"None", ",", "None"}], "}"}]}], " ", "}"}]}], ",", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"All", ",", "None"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"None", ",", "None"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Frame", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"True", ",", "True"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"False", ",", "False"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotTheme", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}], 
        ",", 
        RowBox[{"ImageSize", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"140", ",", "160"}], "}"}]}], ",", 
        RowBox[{"AspectRatio", "->", 
         RowBox[{"16", "/", "14"}]}], ",", 
        RowBox[{"ImagePadding", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"40", ",", "20"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "20"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Epilog", "\[Rule]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{"\"\<(c)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.5"}], ",", "112"}], "}"}]}], "]"}], ",", 
           "fs"}], "]"}]}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"GraphicsColumn", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GraphicsRow", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"weakstruc", ",", "strongstruc"}], "}"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "330"}], ",", 
         RowBox[{"Spacings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", "0"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"GraphicsRow", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"weakbar", ",", "strongbar"}], "}"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "330"}], ",", 
         RowBox[{"Spacings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", "0"}], "}"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "330"}], ",", 
     RowBox[{"Spacings", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "30"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8722433441010685`*^9, 3.8722434446219425`*^9}, {
   3.872243701098772*^9, 3.8722437367723503`*^9}, {3.872243781266985*^9, 
   3.8722438219430323`*^9}, {3.872244288687589*^9, 3.8722442904406257`*^9}, {
   3.8722451821451054`*^9, 3.8722452354326305`*^9}, {3.872246122599128*^9, 
   3.872246321030242*^9}, {3.872246399722103*^9, 3.872246524409938*^9}, {
   3.8722465660981617`*^9, 3.872246576910745*^9}, {3.8722466562548027`*^9, 
   3.8722466563683887`*^9}, {3.872246717759001*^9, 3.8722468401993527`*^9}, {
   3.8722468737055025`*^9, 3.872247188127274*^9}, {3.8722473491070137`*^9, 
   3.8722473859038053`*^9}, {3.8722474220346413`*^9, 
   3.8722474312495565`*^9}, {3.872247496612501*^9, 3.87224761380836*^9}, {
   3.8722476601627474`*^9, 3.872247679180689*^9}, {3.8722477279564056`*^9, 
   3.872247831526271*^9}, {3.872247984371627*^9, 3.8722479981701937`*^9}, {
   3.87224802846881*^9, 3.8722480912752895`*^9}, {3.8722482384844112`*^9, 
   3.872248238887802*^9}, {3.8722482765393243`*^9, 3.872248307339349*^9}, {
   3.8722483532691755`*^9, 3.8722483865704947`*^9}, {3.872248418435502*^9, 
   3.8722484301752057`*^9}, {3.872248464672724*^9, 3.8722484657795134`*^9}, {
   3.8722485103399525`*^9, 3.872248558048685*^9}, {3.8722486038394165`*^9, 
   3.872248614948759*^9}, {3.872248947715645*^9, 3.872248973886962*^9}, {
   3.8722557189747257`*^9, 3.872255765006535*^9}, {3.872303582401496*^9, 
   3.872303633144842*^9}, {3.872304625712343*^9, 3.872304628170167*^9}, {
   3.8723075984707003`*^9, 3.8723076071227217`*^9}, 3.8723078421808825`*^9, {
   3.872319705736836*^9, 3.872319710872234*^9}, {3.8723199975278473`*^9, 
   3.872320004167307*^9}, {3.872321321885794*^9, 3.8723213272879934`*^9}, {
   3.8723213605340786`*^9, 3.8723213620772195`*^9}, {3.8723214183325486`*^9, 
   3.8723214287020335`*^9}, {3.8723214871724615`*^9, 3.87232149468045*^9}, {
   3.898172100104782*^9, 3.8981721237461023`*^9}, {3.898238953152259*^9, 
   3.898238953314824*^9}, {3.8982407526667013`*^9, 3.898240793886091*^9}, {
   3.8991997339021807`*^9, 3.8991997537350492`*^9}, {3.899199829406712*^9, 
   3.899199832799221*^9}, {3.899201336446383*^9, 3.899201359715479*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"69f8a992-756b-46dd-b0cf-97212f52c62f"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{{
            {AbsoluteThickness[2], 
             LineBox[NCache[{{Rational[-3, 2], 1.3305}, {
                Rational[3, 2], 1.3305}}, {{-1.5, 1.3305}, {1.5, 
               1.3305}}]]}, 
            {AbsoluteThickness[2], 
             LineBox[{{0.15, -0.34950000000000003`}, {
              1.5, -0.34950000000000003`}}]}, 
            {AbsoluteThickness[2], 
             LineBox[NCache[{{Rational[-3, 2], -0.6315}, {
                Rational[3, 2], -0.6315}}, {{-1.5, -0.6315}, {
               1.5, -0.6315}}]]}, 
            {AbsoluteThickness[2], 
             LineBox[{{-1.5, -0.3495}, {-0.15, -0.3495}}]}}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.0949579, 0.45443460000000013`, 0.5405524]], EdgeForm[GrayLevel[
            0]], EdgeForm[None], 
            ArrowBox[{{-0.75, -0.3495}, {-0.75, 1.3305}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.914809, 0.897673, 0.350652]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{0.75, -0.6315}, {
             0.75, -0.34950000000000003`}}]}, 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(u\\), \\(+\\)]\\)\
\[RightAngleBracket]\"\>", {-1.8, 1.2305}],
            StripOnInput->False,
            FontSize->10], 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(u\\), \\(-\\)]\\)\
\[RightAngleBracket]\"\>", {-1.8, -0.24949999999999997}],
            StripOnInput->False,
            FontSize->10], 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(g\\), \\(-\\)]\\)\
\[RightAngleBracket]\"\>", {1.75, -0.7314999999999999}],
            StripOnInput->False,
            FontSize->10], 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(g\\), \\(+\\)]\\)\
\[RightAngleBracket]\"\>", {1.75, -0.24950000000000003}],
            StripOnInput->False,
            FontSize->10], 
           StyleBox[InsetBox["\<\"(a)\"\>", {-1.85, 1.65}],
            StripOnInput->False,
            FontSize->10]},
          PlotTheme -> {"Scientific", "SansLabels"},
          AspectRatio->NCache[
            Rational[5, 3], 1.6666666666666667`],
          BaseStyle->{FontSize -> 10},
          DisplayFunction->Identity,
          ImagePadding->{{0., 0.}, {0., 0.}},
          ImageSize->{120, 200},
          PlotRange->{{-2.5, 2.5}, {-1.1, 1.75}}], 
         NCache[{Rational[115, 2], -100}, {57.5, -100}], 
         ImageScaled[{0.5, 0.5}], {120, 200},
         BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
        InsetBox[
         GraphicsBox[{
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.471412, 0.108766, 0.527016]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{-0.253, -0.7526128874149274}, {-0.253, 
             1.5804999999999998`}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.266122, 0.486664, 0.802529]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{0.10399999999999997`, 0.05361288741492748}, {
             0.10399999999999997`, 1.5804999999999998`}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.513417, 0.72992, 0.440682]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{-0.103, -0.8815}, {-0.103, \
-0.7526128874149274}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.863512, 0.670771, 0.236564]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{0.254, -0.8815}, {0.254, 
             0.05361288741492748}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.471412, 0.108766, 0.527016]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{-0.251, -0.7526128874149274}, {-0.251, 
             1.5804999999999998`}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.513417, 0.72992, 0.440682]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{-0.09800000000000003, -0.8815}, \
{-0.09800000000000003, -0.7526128874149274}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            1, 0, 0]], EdgeForm[GrayLevel[0]], EdgeForm[None], 
            ArrowBox[{{0.003999999999999962, -0.7526128874149274}, {
             0.003999999999999962, 0.05361288741492748}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.266122, 0.486664, 0.802529]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{0.09900000000000002, 0.05361288741492748}, {
             0.09900000000000002, 1.5804999999999998`}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.863512, 0.670771, 0.236564]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{0.252, -0.8815}, {0.252, 
             0.05361288741492748}}]}, 
           {AbsoluteThickness[2], Arrowheads[0.07], StrokeForm[RGBColor[
            0.857359, 0.131106, 0.132128]], EdgeForm[GrayLevel[0]], EdgeForm[
            None], ArrowBox[{{-0.002999999999999989, -0.7526128874149274}, \
{-0.002999999999999989, 0.05361288741492748}}]}, {
            {AbsoluteThickness[2], 
             LineBox[NCache[{{Rational[-3, 2], 1.5804999999999998`}, {
                Rational[3, 2], 1.5804999999999998`}}, {{-1.5, 
               1.5804999999999998`}, {1.5, 1.5804999999999998`}}]]}, 
            {AbsoluteThickness[2], 
             LineBox[NCache[{{Rational[-3, 2], -0.8815}, {
                Rational[3, 2], -0.8815}}, {{-1.5, -0.8815}, {
               1.5, -0.8815}}]]}, 
            {AbsoluteThickness[2], 
             LineBox[NCache[{{Rational[-1, 2], -0.7526128874149274}, {
                Rational[
                 1, 2], -0.7526128874149274}}, {{-0.5, -0.7526128874149274}, {
               0.5, -0.7526128874149274}}]]}, 
            {AbsoluteThickness[2], 
             LineBox[NCache[{{Rational[-1, 2], 0.05361288741492748}, {
                Rational[1, 2], 0.05361288741492748}}, {{-0.5, 
               0.05361288741492748}, {0.5, 0.05361288741492748}}]]}}, 
           {AbsoluteThickness[2], 
            LineBox[NCache[{{
               Rational[-3, 
                 2], -0.09950000000000003}, {-0.65, -0.09950000000000003}}, \
{{-1.5, -0.09950000000000003}, {-0.65, -0.09950000000000003}}]]}, 
           {AbsoluteThickness[2], 
            LineBox[NCache[{{0.65, -0.5994999999999999}, {
               Rational[3, 2], -0.5994999999999999}}, {{
              0.65, -0.5994999999999999}, {1.5, -0.5994999999999999}}]]}, 
           {AbsoluteThickness[1], Dashing[{Small, Small}], 
            LineBox[NCache[{{0.65, -0.5994999999999999}, {
               Rational[1, 2], -0.7526128874149274}}, {{
              0.65, -0.5994999999999999}, {0.5, -0.7526128874149274}}]]}, 
           {AbsoluteThickness[1], Dashing[{Small, Small}], 
            LineBox[NCache[{{0.65, -0.5994999999999999}, {
               Rational[1, 2], 0.05361288741492748}}, {{
              0.65, -0.5994999999999999}, {0.5, 0.05361288741492748}}]]}, 
           {AbsoluteThickness[1], Dashing[{Small, Small}], 
            LineBox[NCache[{{-0.65, -0.09950000000000003}, {
               Rational[-1, 
                 2], -0.7526128874149274}}, {{-0.65, -0.09950000000000003}, \
{-0.5, -0.7526128874149274}}]]}, 
           {AbsoluteThickness[1], Dashing[{Small, Small}], 
            LineBox[NCache[{{-0.65, -0.09950000000000003}, {
               Rational[-1, 2], 
                0.05361288741492748}}, {{-0.65, -0.09950000000000003}, {-0.5, 
              0.05361288741492748}}]]}, 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(u\\), \\(+\\)]\\)\
\[RightAngleBracket]\"\>", {-1.8, 1.4804999999999997}],
            StripOnInput->False,
            FontSize->10], 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(u\\), \\(-\\)]\\)\
\[RightAngleBracket]\"\>", {-1.8, 0.0004999999999999727}],
            StripOnInput->False,
            FontSize->10], 
           
           StyleBox[
            InsetBox["\<\"\[Beta]|\\!\\(\\*SubscriptBox[\\(u\\), \\(-\\)]\\)\
\[RightAngleBracket]+\[Alpha]|\\!\\(\\*SubscriptBox[\\(g\\), \\(+\\)]\\)\
\[RightAngleBracket]\"\>", {1.3, 0.20361288741492747}],
            StripOnInput->False,
            FontSize->10,
            Background->GrayLevel[1]], 
           
           StyleBox[
            InsetBox["\<\"\[Alpha]|\\!\\(\\*SubscriptBox[\\(u\\), \\(-\\)]\\)\
\[RightAngleBracket]-\[Beta]|\\!\\(\\*SubscriptBox[\\(g\\), \\(+\\)]\\)\
\[RightAngleBracket]\"\>", {-1.3, -0.6026128874149274}],
            StripOnInput->False,
            FontSize->10,
            Background->GrayLevel[1]], 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(g\\), \\(-\\)]\\)\
\[RightAngleBracket]\"\>", {1.75, -0.9814999999999999}],
            StripOnInput->False,
            FontSize->10], 
           
           StyleBox[
            InsetBox["\<\"|\\!\\(\\*SubscriptBox[\\(g\\), \\(+\\)]\\)\
\[RightAngleBracket]\"\>", {1.75, -0.49949999999999994}],
            StripOnInput->False,
            FontSize->10], 
           StyleBox[InsetBox["\<\"(b)\"\>", {-1.85, 1.65}],
            StripOnInput->False,
            FontSize->10]},
          PlotTheme -> {"Scientific", "SansLabels"},
          AspectRatio->NCache[
            Rational[5, 3], 1.6666666666666667`],
          BaseStyle->{FontSize -> 10},
          DisplayFunction->Identity,
          ImagePadding->{{0., 0.}, {0., 0.}},
          ImageSize->{120, 200},
          PlotRange->{{-2.5, 2.5}, {-1.1, 1.75}}], 
         NCache[{Rational[345, 2], -100}, {172.5, -100}], 
         ImageScaled[{0.5, 0.5}], {120, 200},
         BaseStyle->{
          Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->330,
      PlotRange->{{0, 230}, {-200, 0}},
      PlotRangePadding->{6, 5}], {165, -128.1818181818182}, 
     ImageScaled[{0.5, 0.5}], {330, 286.3636363636364},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {Opacity[0], 
            PointBox[{{-0.8048069919883467, 0.}, {3.8048069919883467`, 
             0.}}]}, {{}, 
            {RGBColor[0.9, 0.36, 0.054], EdgeForm[{Opacity[
             0.6859999999999999], Thickness[Small]}], 
             {RGBColor[0.0949579, 0.45443460000000013`, 0.5405524], EdgeForm[{
              Opacity[0.6859999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.5487982520029133, 0.}, {
                    1.4512017479970867`, 32.12746916713065}, "RoundingRadius" -> 
                    0]},
                   
                   ImageSizeCache->{{46.927005571453506`, 
                    63.66718437344582}, {-63.38393077739141, \
-26.87128726070503}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 32.12746916713065]& ,
                 TagBoxNote->"32.12746916713065"],
                StyleBox[
                "32.12746916713065`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[32.12746916713065, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}, 
             {RGBColor[0.914809, 0.897673, 0.350652], EdgeForm[{Opacity[
              0.6859999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.5487982520029133`, 32.12746916713065}, {
                    2.4512017479970867`, 40.15721066217485}, "RoundingRadius" -> 
                    0]},
                   
                   ImageSizeCache->{{64.92358789198252, 
                    81.66376669397485}, {-72.38470878725784, \
-62.88393077739141}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 8.029741495044197]& ,
                 TagBoxNote->"8.029741495044197"],
                StyleBox[
                "8.029741495044197`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[8.029741495044197, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, {}},
          AspectRatio->NCache[
            Rational[8, 7], 1.1428571428571428`],
          Axes->{False, False},
          AxesLabel->{None, None},
          AxesOrigin->{-0.8048069919883467, 0.},
          CoordinatesToolOptions:>{"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )},
          DisplayFunction->Identity,
          Epilog->StyleBox[
            InsetBox[
             FormBox["\"(c)\"", TraditionalForm], {-0.5, 112}], {10}, 
            StripOnInput -> False],
          Frame->{{True, True}, {False, False}},
          FrameLabel->{{
             FormBox[
              TagBox["\"J (fW)\"", HoldForm], TraditionalForm], None}, {
            None, None}},
          FrameStyle->Automatic,
          FrameTicks->{{All, None}, {None, None}},
          GridLines->{{0}, {0}},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImagePadding->{{40., 20.}, {5., 20.}},
          ImageSize->{140, 160},
          LabelStyle->{FontFamily -> "Helvetica"},
          PlotRange->{{0.15, 5.6}, {0, 100}},
          PlotRangePadding->{{0, 0}, {0, 0}},
          Ticks->{None, Automatic}], 
         NCache[{Rational[135, 2], -80}, {67.5, -80}], 
         ImageScaled[{0.5, 0.5}], {140, 160},
         BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
        InsetBox[
         GraphicsBox[{
           {Opacity[0], 
            PointBox[{{0.5584234391349843, 0.}, {5.441576560865015, 
             0.}}]}, {{}, 
            {RGBColor[0.9, 0.36, 0.054], EdgeForm[{Opacity[
             0.6649999999999999], Thickness[Small]}], 
             {RGBColor[0.471412, 0.108766, 0.527016], EdgeForm[{Opacity[
              0.6649999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.5584234391349843, 0.}, {
                    1.4415765608650157`, 40.234762177693334`}, 
                    "RoundingRadius" -> 0]},
                   
                   ImageSizeCache->{{27.10022604402633, 
                    43.49396390087301}, {-72.47163860634868, \
-26.87128726070503}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 40.234762177693334`]& ,
                 TagBoxNote->"40.234762177693334"],
                StyleBox[
                "40.234762177693334`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[40.234762177693334`, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}, 
             {RGBColor[0.266122, 0.486664, 0.802529], EdgeForm[{Opacity[
              0.6649999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.5584234391349843`, 40.234762177693334`}, {
                    2.4415765608650157`, 51.061071613933706`}, 
                    "RoundingRadius" -> 0]},
                   
                   ImageSizeCache->{{45.09680836455533, 
                    61.49054622140204}, {-84.60717347529348, \
-71.97163860634868}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 10.82630943624037]& ,
                 TagBoxNote->"10.82630943624037"],
                StyleBox[
                "10.82630943624037`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[10.82630943624037, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}, 
             {RGBColor[0.513417, 0.72992, 0.440682], EdgeForm[{Opacity[
              0.6649999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{2.5584234391349843`, 51.061071613933706`}, {
                    3.4415765608650157`, 51.47666267971923}, "RoundingRadius" -> 
                    0]},
                   
                   ImageSizeCache->{{63.09339068508436, 
                    79.48712854193104}, {-85.07302196223766, \
-84.10717347529348}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 0.4155910657855253]& ,
                 TagBoxNote->"0.4155910657855253"],
                StyleBox[
                "0.4155910657855253`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[0.4155910657855253, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}, 
             {RGBColor[0.863512, 0.670771, 0.236564], EdgeForm[{Opacity[
              0.6649999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{3.5584234391349843`, 51.47666267971923}, {
                    4.441576560865015, 82.47897841236897}, "RoundingRadius" -> 
                    0]},
                   
                   ImageSizeCache->{{81.08997300561339, 
                    97.48371086246004}, {-119.82444725701095`, \
-84.57302196223766}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 31.002315732649738`]& ,
                 TagBoxNote->"31.002315732649738"],
                StyleBox[
                "31.002315732649738`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[31.002315732649738`, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}, 
             {RGBColor[0.857359, 0.131106, 0.132128], EdgeForm[{Opacity[
              0.6649999999999999], Thickness[Small]}], 
              TagBox[
               TooltipBox[
                TagBox[
                 TagBox[
                  DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{4.558423439134984, 82.47897841236897}, {
                    5.441576560865015, 85.10178036787238}, "RoundingRadius" -> 
                    0]},
                   
                   ImageSizeCache->{{99.08655532614239, 
                    115.4802931829891}, {-122.76442461243386`, \
-119.32444725701095`}}],
                  "DelayedMouseEffectStyle"],
                 StatusArea[#, 2.622801955503404]& ,
                 TagBoxNote->"2.622801955503404"],
                StyleBox[
                "2.622801955503404`", {FontFamily -> "Helvetica"}, 
                 StripOnInput -> False]],
               Annotation[#, 
                Style[2.622801955503404, {FontFamily -> "Helvetica"}], 
                "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, {}},
          AspectRatio->NCache[
            Rational[8, 7], 1.1428571428571428`],
          Axes->{False, False},
          AxesLabel->{None, None},
          AxesOrigin->{0.5584234391349843, 0.},
          CoordinatesToolOptions:>{"DisplayFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& )},
          DisplayFunction->Identity,
          Epilog->StyleBox[
            InsetBox[
             FormBox["\"(d)\"", TraditionalForm], {-0.5, 112}], {10}, 
            StripOnInput -> False],
          Frame->{{True, True}, {False, False}},
          FrameLabel->{{None, 
             FormBox[
              TagBox["\"J (fW)\"", HoldForm], TraditionalForm]}, {None, None}},
          FrameStyle->Automatic,
          FrameTicks->{{None, All}, {None, None}},
          GridLines->{{0}, {0}},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImagePadding->{{20., 40.}, {5., 20.}},
          ImageSize->{140, 160},
          LabelStyle->{FontFamily -> "Helvetica"},
          PlotRange->{{0.15, 5.6}, {0, 100}},
          PlotRangePadding->{{0, 0}, {0, 0}},
          Ticks->{None, Automatic}], 
         NCache[{Rational[405, 2], -80}, {202.5, -80}], 
         ImageScaled[{0.5, 0.5}], {140, 160},
         BaseStyle->{
          Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      ImageSize->330,
      PlotRange->{{0, 270}, {-160, 0}},
      PlotRangePadding->{6, 5}], {165, -340.8317214700194}, 
     ImageScaled[{0.5, 0.5}], {330, 198.93617021276594},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->330,
  PlotRange->{{0, 330}, {-425.2998065764023, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.899202569247526*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"213d9a24-5c74-4609-ab8d-4d9afc39e0ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<levelsandwaterfalls2.pdf\>\"", ",", "%437", ",", 
     RowBox[{"ImageResolution", "->", "1200"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.898239070554511*^9, 3.89823911007716*^9}, {
  3.899201163836361*^9, 3.8992011655762053`*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"56674b90-39c5-4101-9251-2a11b02360f8"],

Cell[BoxData["\<\"levelsandwaterfalls2.pdf\"\>"], "Output",
 CellChangeTimes->{3.898239113896181*^9, 3.899201166838656*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"acd5b9ab-b577-4541-a160-2a1e72c70df2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 3", "Section",
 CellChangeTimes->{{3.872473259756136*^9, 
  3.872473284158814*^9}},ExpressionUUID->"574ddce9-e100-489c-b7e1-\
5422975bac4e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   RowBox[{"ss1bathheatSiV", "[", 
    RowBox[{
    "1", ",", "0.1", ",", "0.1", ",", "0.1", ",", "10", ",", "False", ",", 
     "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"heat", "[", 
    RowBox[{
    "d_", ",", "\[CapitalOmega]p_", ",", "\[CapitalOmega]m_", ",", 
     "\[CapitalOmega]z_", ",", 
     RowBox[{"temp_", ":", "20"}], ",", 
     RowBox[{"secularize_", ":", "False"}], ",", 
     RowBox[{"PV", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"ss1bathheatSiV", "[", 
       RowBox[{
       "d", ",", "\[CapitalOmega]p", ",", "\[CapitalOmega]m", ",", 
        "\[CapitalOmega]z", ",", "temp", ",", "secularize", ",", "PV"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maxheat", "[", 
    RowBox[{
    "\[CapitalOmega]p_", ",", "\[CapitalOmega]m_", ",", "\[CapitalOmega]z_", 
     ",", 
     RowBox[{"temp_", ":", "20"}], ",", 
     RowBox[{"secularize_", ":", "False"}], ",", 
     RowBox[{"PV", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "q", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"d_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{"-", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"ss1bathheatSiV", "[", 
           RowBox[{
           "d", ",", "\[CapitalOmega]p", ",", "\[CapitalOmega]m", ",", 
            "\[CapitalOmega]z", ",", "temp", ",", "secularize", ",", "PV"}], 
           "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FindMaximum", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q", "[", "d", "]"}], ",", 
          RowBox[{"0", "<", "d", "<", "10"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "0.981"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maxheatplot", "[", 
    RowBox[{
    "\[CapitalOmega]p_", ",", "\[CapitalOmega]m_", ",", "\[CapitalOmega]z_", 
     ",", 
     RowBox[{"temp_", ":", "20"}], ",", 
     RowBox[{"secularize_", ":", "False"}], ",", 
     RowBox[{"PV", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "q", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"q", "=", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"ss1bathheatSiV", "[", 
             RowBox[{
             "d", ",", "\[CapitalOmega]p", ",", "\[CapitalOmega]m", ",", 
              "\[CapitalOmega]z", ",", "temp", ",", "secularize", ",", "PV"}],
              "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "0", ",", "10"}], "}"}], ",", 
         RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Max", "[", 
       RowBox[{"Last", "/@", 
        RowBox[{"Level", "[", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"q", ",", "_Line", ",", "Infinity"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"-", "2"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mh", "[", 
    RowBox[{
     RowBox[{"temp_", "?", "NumericQ"}], ",", 
     RowBox[{"dr_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"dr", "<", 
      RowBox[{"2", "*", 
       RowBox[{"10", "^", 
        RowBox[{"-", "1.5"}]}]}]}], ",", 
     RowBox[{"heat", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}], "/", "2"}], ",", 
       "dr", ",", "dr", ",", "dr", ",", "temp", ",", "False", ",", "False"}], 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"maxheat", "[", 
       RowBox[{
       "dr", ",", "dr", ",", "dr", ",", "temp", ",", "False", ",", "False"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"detatmh", "[", 
     RowBox[{
      RowBox[{"temp_", "?", "NumericQ"}], ",", 
      RowBox[{"dr_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ret", "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"dr", "<", 
         RowBox[{"2", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "1.5"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}], "/", "2"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"maxheat", "[", 
           RowBox[{
           "dr", ",", "dr", ",", "dr", ",", "temp", ",", "False", ",", 
            "False"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ret", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], " ", "&&", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"d", " ", "/.", " ", 
                 RowBox[{"ret", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "<", "2.51327"}], 
              " ", "||", " ", 
              RowBox[{"temp", ">", "5"}]}], ")"}]}], ",", 
           RowBox[{"d", " ", "/.", " ", 
            RowBox[{"ret", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", "Null"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "the", " ", "If", " ", "clause", " ", "strips", " ", "out", 
     " ", "regions", " ", "where", " ", "the", " ", "heat", " ", "current", 
     " ", "is", " ", "negative"}], ",", " ", 
    RowBox[{
    "the", " ", "part", " ", "anded", " ", "with", " ", "this", " ", "is", 
     " ", "to", " ", "remove", " ", "an", " ", "endpoint", " ", "to", " ", 
     "one", " ", "curve", " ", "that", " ", "this", " ", "check", " ", 
     "missed"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"105400", "*", 
         RowBox[{"mh", "[", 
          RowBox[{"x", ",", 
           RowBox[{"2", "*", 
            RowBox[{"10", "^", 
             RowBox[{"-", "y"}]}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0.5", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "40"}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "20"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "2"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "40"}], "}"}], ",", "All"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"False", ",", "True"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"None", ",", "All"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"None", ",", "\"\<J (fW)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<T(K)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}], 
     ",", 
     RowBox[{"ImageSize", "\[Rule]", "280"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "50"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "10"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"detatmh", "[", 
           RowBox[{"x", ",", 
            RowBox[{"2", "*", 
             RowBox[{"10", "^", 
              RowBox[{"-", "y"}]}]}]}], "]"}]}], "*", 
         RowBox[{"1000", "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "Pi"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0.5", ",", "2.0", ",", "0.5"}], "}"}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "40"}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "20"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "2"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "600"}], ",", 
          RowBox[{"-", "100"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"All", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<Detuning \!\(\*SubscriptBox[\(f\), \(l\)]\)-\!\(\*SubscriptBox[\
\(f\), \(ZPL\)]\)(GHz)\>\"", ",", "None"}], 
         RowBox[{
         "(*", "\"\<J (\!\(\*SuperscriptBox[\(ps\), \(-2\)]\))\>\"", "*)"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<T(K)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Dashed", "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "280"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "50"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "10"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Overlay", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{"p1", ",", 
      RowBox[{"ImageSize", "\[Rule]", "330"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{"p2", ",", 
      RowBox[{"ImageSize", "\[Rule]", "330"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.872473259756136*^9, 3.872473306128047*^9}, {
  3.8724740610699263`*^9, 3.872474073066189*^9}, {3.8724812615240364`*^9, 
  3.8724812623218174`*^9}, {3.872645966980173*^9, 3.872645972283907*^9}, {
  3.872647460466463*^9, 3.8726474679061813`*^9}, {3.8726483719569035`*^9, 
  3.872648421138353*^9}, {3.8726492014193115`*^9, 3.872649244467758*^9}, {
  3.899201381921631*^9, 3.89920139228986*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"14a31440-ef76-4713-ba39-3d6272bc8c56"],

Cell[BoxData[
 TemplateBox[{
  "General", "ivar", 
   "\"\\!\\(\\*RowBox[{\\\"1.0020546842105262`\\\"}]\\) is not a valid \
variable.\"", 2, 521, 1, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8992025998527403`*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"80c35493-d488-4721-9603-a0338634fbda"],

Cell[BoxData[
 TemplateBox[{
  "General", "ivar", 
   "\"\\!\\(\\*RowBox[{\\\"1.0020546842105262`\\\"}]\\) is not a valid \
variable.\"", 2, 521, 2, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8992025998880053`*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"ce94b33c-2541-403e-8662-edae1f92fde8"],

Cell[BoxData[
 TemplateBox[{
  "General", "ivar", 
   "\"\\!\\(\\*RowBox[{\\\"2.3937109491733306`\\\"}]\\) is not a valid \
variable.\"", 2, 521, 3, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.899202599895793*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"deae0f71-cecd-44f6-b714-c61023ec29ee"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"ivar\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 521, 4, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.899202599903323*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"7b4c5e52-c9eb-4547-a5d3-f1ce9597f3ef"],

Cell[BoxData[
 TemplateBox[{
  "General", "ivar", 
   "\"\\!\\(\\*RowBox[{\\\"1.0020546842105262`\\\"}]\\) is not a valid \
variable.\"", 2, 522, 5, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.899202983681507*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"559f157f-66b7-4683-89f2-0db051c487b2"],

Cell[BoxData[
 TemplateBox[{
  "General", "ivar", 
   "\"\\!\\(\\*RowBox[{\\\"1.0020546842105262`\\\"}]\\) is not a valid \
variable.\"", 2, 522, 6, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.899202983688426*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"7cf9a7bc-0ff7-48b0-9a0b-65e81327eaa0"],

Cell[BoxData[
 TemplateBox[{
  "General", "ivar", 
   "\"\\!\\(\\*RowBox[{\\\"2.3937109491733306`\\\"}]\\) is not a valid \
variable.\"", 2, 522, 7, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.899202983695097*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"7585f361-50d2-4dbe-82c8-ed1c6abccba8"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"ivar\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 522, 8, 28849289444395899588, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.89920298370233*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"d4555740-c969-428c-9c48-b371770b4c20"],

Cell[BoxData[
 OverlayBox[{
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.9, 0.36, 0.054], AbsoluteThickness[1.6], Opacity[1.], 
       CapForm["Butt"], LineBox[CompressedData["
1:eJwBAQL+/SFib1JlAgAAAB8AAAACAAAAnsT/JgIA8D8D25UZJn/NvwQCUi+e
5fc/1urOzhYgy79qP6Q3Osv/Pxn8uKwHk8m/aD77H2vYA0AcCIvkw9PIvxtd
JCQ5ywdA7mbxqgpc2r/iMLAnDRMMQA+CudTQevE/VAKelXAtEEDW3YVl2oQM
QDfsY5daURJAv52BzbQFG0Aa1imZRHUUQP4m5pty6iRAmsEfat90FkBvnEir
rXQsQBmtFTt6dBhAjfpG5LUyMkAYhAHdr3McQFiswk4vezpAjdciT/skIkCv
05S9oZNFQCGiJ68kZSZA61OY64qNTkDub4ytr1wqQPPiRdRCYVNAz/JTq0Cp
LkBpMuE3trxXQBna6LPfcDFAPUr5n4DwW0BnvFfhz2gzQHh5vzkUzl9AP/l3
DkOLNUDDwWw6Z/lhQLM3yApniTdAdDZ/rrbjY0BolXPmgX05QNf84mSKwGVA
p03QwR+cO0AZlAVGJ8JnQIMHXWxulj1Ajvh++kKeaUDoG5sWQLs/QNk1h+49
n2tAxycaUATrQED2INH87pNtQGjCfvxA5kFAlY+u/29kb0BOCrwov/ZCQD8y
FWfYrHBAMQg/Wg85Q0DK6KlFpOlwQBQGwotfe0NA/Qrx0lwmcUD4A0W9r71D
QGVfJiwCY3FA2wHI7v//Q0C7hnVrlJ9xQAsy5nw=
        "]]},
      Annotation[#, "Charting`Private`Tag$57988#1"]& ], 
     TagBox[
      {RGBColor[0.365248, 0.427802, 0.758297], AbsoluteThickness[1.6], 
       Opacity[1.], CapForm["Butt"], LineBox[CompressedData["
1:eJwBAQL+/SFib1JlAgAAAB8AAAACAAAAnsT/JgIA8D8fjYALOL2yvwQCUi+e
5fc/w0HFcmVQkL9qP6Q3Osv/P47HjR+1gO4/aD77H2vYA0DFVyb95igAQBtd
JCQ5ywdA567RKzbqC0DiMLAnDRMMQNf7LdwYNRZAVAKelXAtEECCrxAMLQUg
QDfsY5daURJAFeTMI2B+JUAa1imZRHUUQFS48KuMUitAmsEfat90FkBgGoI6
a3kwQBmtFTt6dBhAvcXcqO1TM0AYhAHdr3McQKL9rOu1BzlAjdciT/skIkAG
MtyqKeJBQCGiJ68kZSZAQ8WbGfFBR0Dub4ytr1wqQFmMlU7m70tAz/JTq0Cp
LkAekLl1t2pQQBna6LPfcDFAmxP5+UvWUkBnvFfhz2gzQNABbYNwK1VAP/l3
DkOLNUDgx6TJO8dXQLM3yApniTdAl4mjzdxCWkBolXPmgX05QKU/nDIuuFxA
p03QwR+cO0D8VRrXBmZfQIMHXWxulj1AaSA5sC/zYEDoG5sWQLs/QKEtOZR7
TWJAxycaUATrQECwra4Q/J9jQGjCfvxA5kFATT1HSOjZZEBOCrwov/ZCQCiL
UDgVLGZAMQg/Wg85Q0DijkFa+31mQBQGwotfe0NAZ9+tdLfPZkD4A0W9r71D
QBz+OZ9IIWdA2wHI7v//Q0B0zur/rXJnQHkI2UM=
        "]]},
      Annotation[#, "Charting`Private`Tag$57988#2"]& ], 
     TagBox[
      {RGBColor[0.945109, 0.593901, 0.], AbsoluteThickness[1.6], Opacity[1.], 
       CapForm["Butt"], LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAnsT/JgIA8D++nX5wdtaPvwQCUi+e
5fc/ddWHaFL1gr9qP6Q3Osv/P7zkYYRqCWC/aD77H2vYA0Dab0Tr0UVJvxtd
JCQ5ywdAL9HdVzdZFUDiMLAnDRMMQAN1wd2uchtAVAKelXAtEEDmdE6FLlQh
QDfsY5daURJAo6KJi11nJUAa1imZRHUUQA7aUCrT0ilAmsEfat90FkCN5SqG
lSYuQBmtFTt6dBhAp3pFhDtKMUAYhAHdr3McQJq90ec/vDVAjdciT/skIkBq
Wastkvg9QCGiJ68kZSZAzM9xFqvbQkCU1cBuB2MnQBSqZQLjqkNACAlaLupg
KECg9YdbZXFEQO5vjK2vXCpAMfwaV4HlRUCmUP7s028rQO1AWCAEokZAXjFw
LPiCLEDX2QjR3FVHQM/yU6tAqS5Aj9ZCV0qlSEAoY3NaYLcvQE2HFr7rPklA
wGnJBMBiMECEcgg7zdFJQBna6LPfcDFAEMJJwLvkSkBnvFfhz2gzQNFc1Vs+
qkxAP/l3DkOLNUBpevzQzExOQLM3yApniTdAWnSnSLKbT0BolXPmgX05QAqj
fwOfXFBAp03QwR+cO0CIrDrr1eNQQIMHXWxulj1Ad/FYcrVSUUDoG5sWQLs/
QKyA8yocvVFAxycaUATrQEDGOJGV/BlSQGjCfvxA5kFAXqho7v5nUkBOCrwo
v/ZCQHp0p1jEtFJAMQg/Wg85Q0DqPrJoX8ZSQBQGwotfe0NAyKwvMZjXUkD4
A0W9r71DQLenYRdz6FJA2wHI7v//Q0DeSqdS9PhSQBmBBzU=
        "]]},
      Annotation[#, "Charting`Private`Tag$57988#3"]& ], 
     TagBox[
      {RGBColor[0.645957, 0.253192, 0.685109], AbsoluteThickness[1.6], 
       Opacity[1.], CapForm["Butt"], LineBox[CompressedData["
1:eJwVkHk0FHgAxxn3OYmVnKPGVY5B7mO+Y+ZXr2zSJDZb8RzrXGxW2VVboh4b
vd3KYCtNVo7oqbSLzTXqqZg1eZMjOUrurJA0k2T1x/d93/e9z/u+9/2ahiVy
IykyMjLb1/TFix6umlNk5pgHzOo6XJfnmfIUrl3R2Afmg4yKLo8UCmKZJS7u
HavMwMn6J5qjqoj2XjaJ65OD8Ry92iBdCwaH6HS3DiW4ZwUEpkm+wgjjtoWG
tjoon/xz75YYIIBSlJdksw6hK5bjZ4xN4TITnh+8dz0MGNTP74V06PdYFXJS
dDDtdX2uvckSepmyg9XJhjDKnmMyPjii7zw3lxVjjIfasyv19U4QCruKYuxo
qOuiVWjGuMCa+/GowxZTXFgKOWsk54bc3k17lumb0GDfKWo86w4HVXqZgtNm
PJ6V9eVqeaLX02yVSuhQVxspVUz3wvFE8yD9/WZo/qb7dlyPN0yLLarpkeb4
7U993jYV4FJ3S4JSuAXep0QfufM7oKwSbDsdagnXVbG58ToW0jzf/Sc8bAXl
Jsa38mdYmE3MuVV9cAs+/nOFOzfHQqn/5xlx4lY4tpKciIM+OGyfZC05bY1u
1xt3rjX5QHf9SJwhzwa5Ebw7O/XYEC3sq0SFLbYH1Y1QYtmwDE8ODq21Q2PL
d8MbathoiXki3xLGQHChP7n2no0Z0wMDoikGhrTa5PUcONjYP1kznGSPjQGP
6iTRHFRd4DS/mLUH498V4cl8DuDLb++Nd4D7yr6CAQEHz+Q+dYunHZDfPSI5
OMlBVEPQK1G0I6bfJcTuVCO42nGtKn7eEfd6tlnE2RCI+yeOqfy8DYLKYf6S
L4HKtB27lOKEN0eanZ2iCJjSY5rsc05IeySbGXuSYEA5R0Oo6gyjhNLMExcJ
ftLjq+//1Rlte2ib/W8Q6FreUxtSccFoiclljb8Ialweq0Zlu2DgFGtisJWA
Rq0RfK/oCmrb5IVbnQTnx6+m/pjhiic+dxUm+giWG7Ps0mTckLFRrFn+iiA6
L3k8/YQbdr+mcdSnCFIf7DpkpeCOYf7tyJK3BFnzps+e5riD/nJ+cXCRoMBE
uitVxwN77fZffCYhKNv9VGByxQPWJvyS68sExseT42v0PVEwVindvkKQd1N3
w45CT9T69ilTPxOoP68X9G/wggJfeVFlLWcoHYpP4HnBUftN8Rf+Ss5MT7GJ
N6wGQ+Wr1vr+1jrO6i33hujlAQZXSiDiqVWpOTDhUxgm3bFEMGlwWRf3mYib
qpD+sUAQc++UoZQGBGSLJ+NnCYb6a2y4EcDNZNueurV9XNkJ78oyIPRYfH3W
KMEjC31/+TeA0ZFb98eGCJL8HNPEViwMBlJfs58T6KV8XVoczUJe7UKTr3jt
r9ZfPmGcBZbCpajENgI/1QbL5iUfiI+Obn1XSmCvzAymurERrEgLKS8i0FFs
PReSxsbbQL92cx6BRI40Vjey0SkULP6QS/BC9vHs6iobYekSo9xMgv8BnWHw
Xg==
        "]]},
      Annotation[#, "Charting`Private`Tag$57988#4"]& ], 
     TagBox[
      {RGBColor[0.285821, 0.56, 0.450773], AbsoluteThickness[1.6], Opacity[
       1.], CapForm["Butt"], LineBox[CompressedData["
1:eJwBsQJO/SFib1JlAgAAACoAAAACAAAAnsT/JgIA8D8nZ+g23YPxPwQCUi+e
5fc/7NkLwQ/EAUBqP6Q3Osv/P6qXWFoRnglAG10kJDnLB0DrVvsmQzUUQOIw
sCcNEwxABLZFeWupGEBUAp6VcC0QQGflX8XSaB1AN+xjl1pREkDt3yZp2xkh
QBrWKZlEdRRAhwub5ndjI0CawR9q33QWQI6jaIaDViVAGa0VO3p0GEAJ6T62
ng4nQJiYCwwVdBpA9Z62Vo2GKEAYhAHdr3McQOT8vE5ivilA2I5SjUFpHkCY
v5GBRbUqQMzM0Z5pLyBAZoIkaRt3K0AsUvp2MiohQIrB5zHfCSxAjdciT/sk
IkDbrZnls3MsQDIKJKcFNSNAEfkN3Q2/LEDXPCX/D0UkQJu9x1cL6CxAfG8m
VxpVJUDGZKd4w/QsQCGiJ68kZSZAzB2w7XrqLECU1cBuB2MnQD9Y8FgZ0CxA
CAlaLupgKEB78XKerqgsQHs88+3MXilA9VntK9Z2LEDub4ytr1wqQNPysZnA
PCxAplD+7NNvK0DtWX2mnvYrQF4xcCz4gixAx/N4wuGqK0DP8lOrQKkuQLwN
62iWCCtAGdros99wMUCpnHYADrspQGe8V+HPaDNA1TW3Y/WLKEA/+XcOQ4s1
QGo1eVZVWydAszfICmeJN0DjbtXtylkmQGiVc+aBfTlAa83IIWB2JUCnTdDB
H5w7QHW7ILyUmSRAgwddbG6WPUDSjaJJTeEjQOgbmxZAuz9A+6Tp3TIuI0DH
JxpQBOtAQOnGL9lckCJAaMJ+/EDmQUDgXKKz5woiQE4KvCi/9kJAsdeJ9PCG
IUAxCD9aDzlDQK0cm0mcaCFAFAbCi197Q0Aao04U7EohQPgDRb2vvUNAhDfM
zdktIUDbAcju//9DQGsLWjJfESFAXk8jTQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$57988#5"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{1.0000000000000022`, 0},
   BaseStyle->{FontSize -> 10},
   DisplayFunction->Identity,
   Frame->{{False, True}, {True, False}},
   FrameLabel->{{None, 
      FormBox[
       TagBox["\"J (fW)\"", HoldForm], TraditionalForm]}, {
      FormBox[
       TagBox["\"T(K)\"", HoldForm], TraditionalForm], None}},
   FrameStyle->Automatic,
   FrameTicks->{{{}, {{0., 
        FormBox["0", TraditionalForm], {0.01, 0.}}, {50., 
        FormBox["50", TraditionalForm], {0.01, 0.}}, {100., 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {150., 
        FormBox["150", TraditionalForm], {0.01, 0.}}, {200., 
        FormBox["200", TraditionalForm], {0.01, 0.}}, {250., 
        FormBox["250", TraditionalForm], {0.01, 0.}}, {-50., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-40., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-30., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {10., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {20., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {30., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {40., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {60., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {70., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {80., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {90., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       110., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       120., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       130., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       140., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       160., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       170., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       180., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       190., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       210., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       220., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       230., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       240., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       260., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       270., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       280., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       290., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       300., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}, {
     Automatic, {}}},
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->50,
   ImageSize->330,
   LabelStyle->{FontFamily -> "Helvetica"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{1., 40.}, All},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], 
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.9, 0.36, 0.054], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAa0tc8o2BCUDiYIly6Zx2wOIwsCcN
EwxAw+tpGNCudMBUAp6VcC0QQGdKxz7RTXPAN+xjl1pREkCDD+RNP6FywBrW
KZlEdRRALc+6W2RccsCawR9q33QWQBatX6J3VnLAGa0VO3p0GEBNTxl3FnZy
wJiYCwwVdBpAIcws93WwcsAYhAHdr3McQK+3ej3o/nLA2I5SjUFpHkBXmT8D
GVtzwMzM0Z5pLyBAeIojWpLDc8AsUvp2MiohQP3e9a9HNnTAjdciT/skIkDW
kl9drLF0wDIKJKcFNSNA/OzgrvA/dcDXPCX/D0UkQCD+j2zD1XXAIaInryRl
JkACxEiqOhR3wO5vjK2vXCpAPGZNJhyZecDP8lOrQKkuQPehs9sihnzAGdro
s99wMUBetpulrIV/wGe8V+HPaDNA3z6U5QkygcANjuKxSYI1QAAAAAAAwILA
Z3aavw==
        "]]},
      Annotation[#, "Charting`Private`Tag$289630#1"]& ], 
     TagBox[
      {RGBColor[0.365248, 0.427802, 0.758297], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], CapForm["Butt"], 
       LineBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAAaD1/zYA9/D8yM7+Oxy5kwGo/pDc6
y/8/BNRVa1sjZMBoPvsfa9gDQAgd1KYWK2TAG10kJDnLB0CkXKs571dkwOIw
sCcNEwxAbgpR0V2bZMBUAp6VcC0QQCTeKPsi6WTAGtYpmUR1FEDZwrnOyIll
wJrBH2rfdBZAYbJXLRjbZcAZrRU7enQYQBpHi34DLmbAmJgLDBV0GkDfHvau
eIRmwBiEAd2vcxxAFNDh5orfZsDYjlKNQWkeQB6wu4BbPGfAzMzRnmkvIEAP
pUbQ36FnwCxS+nYyKiFALVAbrUQNaMCN1yJP+yQiQMY5MOh7f2jAMgokpwU1
I0AMBOVzJARpwNc8Jf8PRSRA9tmHAQ2TacB8byZXGlUlQDCP3ENrLWrAIaIn
ryRlJkCnEiz+g9RqwJTVwG4HYydAIeq+aRt9a8AICVou6mAoQBEoeFb8MmzA
ezzz7cxeKUCJNeQdMPdswO5vjK2vXCpAX7G0yLnKbcCmUP7s028rQLizsy9N
wm7AXjFwLPiCLEDw3OPVDOlvwBYS4mscli1A1HS01Q+PcMDP8lOrQKkuQIV8
73PeOHHAKGNzWmC3L0BjcRM5Fe9xwMBpyQTAYjBAoBctM3S0csAZ2uiz33Ax
QN0WGg1HZ3TAZ7xX4c9oM0A0wbKizt93wD/5dw5DizVAi/wmiSuUe8CzN8gK
Z4k3QBTDIpdzyX7AaJVz5oF9OUCKpqycr9uAwKdN0MEfnDtArN+pSuhZgsBu
cvHoWjE8QAAAAAAAwILA6jEGbg==
        "]]},
      Annotation[#, "Charting`Private`Tag$289630#2"]& ], 
     TagBox[
      {RGBColor[0.945109, 0.593901, 0.], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAAbr8N1UefBUBSaMfBe39jwBtdJCQ5
ywdAoONrSK+DY8DiMLAnDRMMQM3BB721jGPAVAKelXAtEEAOCh07gpVjwDfs
Y5daURJAo2pxLGudY8Aa1imZRHUUQA0lN1hjpGPAmsEfat90FkBtP4nkNqpj
wBmtFTt6dBhA+ciGxpCvY8AYhAHdr3McQNla5taCuWPAjdciT/skIkDz/5Vg
ScxjwCGiJ68kZSZAmNtRUKHhY8Dub4ytr1wqQPBuLWoP92PAz/JTq0CpLkCn
Tl1tDhBkwBna6LPfcDFA0qh4CXUqZMBnvFfhz2gzQHHsZ67eRGTAP/l3DkOL
NUAEzHgHjmNkwLM3yApniTdAcx6TdnCCZMBolXPmgX05QFUwOPDbomTAp03Q
wR+cO0DjTK0P1shkwIMHXWxulj1AAOF1GA/vZMDoG5sWQLs/QPHrt0fbG2XA
xycaUATrQEA9zuvWfktlwGjCfvxA5kFAPrLC99J7ZcBOCrwov/ZCQJDvrn2A
tGXAMQg/Wg85Q0Bt9CvzCMNlwBQGwotfe0NADr0yIN/RZcD4A0W9r71DQA4u
uuIE4WXA2wHI7v//Q0CW0WkJfPBlwP2n0+A=
        "]]},
      Annotation[#, "Charting`Private`Tag$289630#3"]& ], 
     TagBox[
      {RGBColor[0.645957, 0.253192, 0.685109], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], CapForm["Butt"], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQPe/IfzUmhg/24f26qoYtyQey7JeYW53+D+dLx6qo
WJ5md4Dxpa5pznQpFYHzJVoY764vloHze68r+f9WUYLzFRepr1dJVYPz3+X3
rF0fowXnn/8UvNphpR6cL3nrxeb7BYZwfvqe8IfnM4zhfPuf5XzO3aZw/mbz
E1zpneZwfsbU4meNtZZw/nLfCwfl51jD+c3ssTl502zh/BfSs8UcdtvD+cfV
pQJYXjsgzDtU98fhmSOc78e1R2P/Nyc4X4TtUHd8tTOcf5vxxLv//xF8AMRN
kMA=
        "]]},
      Annotation[#, "Charting`Private`Tag$289630#4"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{1.0000000000000022`, -100.00000000000023`},
   BaseStyle->{FontSize -> 10},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       TagBox[
       "\"Detuning \\!\\(\\*SubscriptBox[\\(f\\), \
\\(l\\)]\\)-\\!\\(\\*SubscriptBox[\\(f\\), \\(ZPL\\)]\\)(GHz)\"", HoldForm], 
       TraditionalForm], None}, {
      FormBox[
       TagBox["\"T(K)\"", HoldForm], TraditionalForm], None}},
   FrameStyle->Automatic,
   FrameTicks->{{{{-600., 
        FormBox[
         RowBox[{"-", "600"}], TraditionalForm], {0.01, 0.}}, {-500., 
        FormBox[
         RowBox[{"-", "500"}], TraditionalForm], {0.01, 0.}}, {-400., 
        FormBox[
         RowBox[{"-", "400"}], TraditionalForm], {0.01, 0.}}, {-300., 
        FormBox[
         RowBox[{"-", "300"}], TraditionalForm], {0.01, 0.}}, {-200., 
        FormBox[
         RowBox[{"-", "200"}], TraditionalForm], {0.01, 0.}}, {-100., 
        FormBox[
         RowBox[{"-", "100"}], TraditionalForm], {0.01, 0.}}, {-580., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-560., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-540., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-520., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-480., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-460., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-440., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-420., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-380., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-360., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-340., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-320., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-280., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-260., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-240., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-220., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-180., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-160., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-140., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-120., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {}}, {Automatic, {}}},
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->50,
   ImageSize->330,
   LabelStyle->{FontFamily -> "Helvetica"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{1., 40.}, {-600., -100.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}]}]], "Output",
 CellChangeTimes->{3.899203516230006*^9},
 CellLabel->
  "Out[523]=",ExpressionUUID->"0ba1ed74-e24c-4689-858d-a1609acae19b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.872583174053535*^9, 3.872583176194051*^9}, {
   3.872583441480981*^9, 3.872583450916779*^9}, 
   3.899201390571797*^9},ExpressionUUID->"3954fa86-ca13-4b10-b7dc-\
ac84174b2688"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<tempandtunings.pdf\>\"", ",", "%165", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.872583211014608*^9, 3.872583211049171*^9}, {
  3.8725834201472473`*^9, 3.872583422068987*^9}, {3.8725834565706167`*^9, 
  3.8725834585671988`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"6e56229c-16a8-437c-bd36-faff2459a930"],

Cell[BoxData["\<\"tempandtunings.pdf\"\>"], "Output",
 CellChangeTimes->{3.8725832122798433`*^9, 3.872583422907325*^9, 
  3.872583459476364*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"fd4e21d6-0129-46a5-9182-5021d900dfed"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[Cell["Figure 4", "Title",
  CellChangeTimes->{{3.872653520610532*^9, 3.8726535257672586`*^9}, {
   3.899201408929147*^9, 3.8992014307730923`*^9}, {3.899201473021488*^9, 
   3.899201473489533*^9}},
  FontSize->36,ExpressionUUID->
  "4c3609d8-c8c7-454a-9380-ff467a4aaff4"]], "Section",
 CellChangeTimes->{{3.8992018410860023`*^9, 3.899201880093721*^9}, 
   3.899202262682645*^9, 
   3.899202310073379*^9},ExpressionUUID->"fcb47143-aa99-4a80-93ae-\
033577e7de93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"polop", "[", 
      RowBox[{"p_", ",", "m_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "z", ",", "p", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "0", ",", "m"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "0", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "m", ",", "z", ",", "0"}], "}"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Two", " ", "parts", " ", "of", " ", "the", " ", "polarisation", " ", 
      RowBox[{"opearator", ".", " ", "polraising"}], " ", "is", " ", "the", 
      " ", "part", " ", "associated", " ", "with", " ", "photon", " ", 
      "absorption"}], ",", " ", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "increasing"}], " ", "energy", " ", 
      "of", " ", "system"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"polraising", "[", 
      RowBox[{"p_", ",", "m_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "z", ",", "p", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "m", ",", "z", ",", "0"}], "}"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pollowering", "[", 
      RowBox[{"p_", ",", "m_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "0", ",", "m"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "0", ",", "z"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"spectra", "[", 
      RowBox[{
      "\[CapitalDelta]_", ",", "\[CapitalOmega]p_", ",", "\[CapitalOmega]m_", 
       ",", "\[CapitalOmega]z_", ",", "temp_", ",", "p_", ",", "m_", ",", 
       "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tmax", "=", "1000"}], ",", 
         RowBox[{"ns", "=", "2000"}], ",", "steadystate", ",", "lower", ",", 
         "raise", ",", "dynamics", ",", "emission", ",", "absorption", ",", 
         "dofourier"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Compute", " ", "the", " ", "Fourier", " ", "transform", " ", "of", 
         " ", "the", " ", "polarization", " ", "correlation", " ", 
         "function"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"I", ".", "e", ".", " ", "the"}], " ", 
         RowBox[{"emission", "/", "absorption"}], " ", "spectrum"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Uses", " ", "a", " ", "total", " ", "time", " ", "tmax", " ", "and", 
         " ", "a", " ", "Hann", " ", "window"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "So", " ", "spectrum", " ", "is", " ", "artificially", " ", 
         "broadened", " ", "with", " ", "FWHM", " ", "in", " ", "frequency", 
         " ", 
         RowBox[{"1", "/", "tmax"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"steadystate", "=", 
         RowBox[{
          RowBox[{"ss1bathheatSiV", "[", 
           RowBox[{
           "\[CapitalDelta]", ",", "\[CapitalOmega]p", ",", 
            "\[CapitalOmega]m", ",", "\[CapitalOmega]z", ",", "temp", ",", 
            "False", ",", "False"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lower", "=", 
         RowBox[{"pollowering", "[", 
          RowBox[{"p", ",", "m", ",", "z"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"raise", "=", 
         RowBox[{"polraising", "[", 
          RowBox[{"p", ",", "m", ",", "z"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dynamics", "=", 
         RowBox[{"dynamics1bathheatSiV", "[", 
          RowBox[{
          "\[CapitalDelta]", ",", "\[CapitalOmega]p", ",", "\[CapitalOmega]m",
            ",", "\[CapitalOmega]z", ",", "temp", ",", 
           RowBox[{"lower", ".", "steadystate"}], ",", "tmax", ",", "False", 
           ",", "False"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"emission", "=", 
         RowBox[{"Tr", "[", 
          RowBox[{"raise", ".", 
           RowBox[{"dynamics", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dynamics", "=", 
         RowBox[{"dynamics1bathheatSiV", "[", 
          RowBox[{
          "\[CapitalDelta]", ",", "\[CapitalOmega]p", ",", "\[CapitalOmega]m",
            ",", "\[CapitalOmega]z", ",", "temp", ",", 
           RowBox[{"raise", ".", "steadystate"}], ",", "tmax", ",", "False", 
           ",", "False"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"absorption", "=", 
         RowBox[{"Tr", "[", 
          RowBox[{"lower", ".", 
           RowBox[{"dynamics", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dofourier", "[", "timedynamics_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OddQ", "[", "ns", "]"}], ",", 
              RowBox[{"ns", "=", 
               RowBox[{"ns", "+", "1"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"dt", "=", 
             RowBox[{"tmax", "/", 
              RowBox[{"(", 
               RowBox[{"ns", "-", "1"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"grid", "=", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "tmax", ",", "dt"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"samplesnowindow", "=", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"timedynamics", " ", "/.", " ", 
                  RowBox[{"t", "\[Rule]", "#"}]}], ")"}], "&"}], ",", 
               "grid"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"hann", "=", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"#", "*", 
                    RowBox[{"Pi", "/", "ns"}]}], "]"}], "^", "2"}], ")"}], 
                "&"}], ",", 
               RowBox[{
                RowBox[{"Range", "[", "ns", "]"}], "-", "1"}]}], "]"}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"samples", "=", 
             RowBox[{"samplesnowindow", "*", "hann"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"transform", "=", 
             RowBox[{"Chop", "[", 
              RowBox[{"Fourier", "[", 
               RowBox[{"samples", ",", 
                RowBox[{"FourierParameters", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], "]"}]}], ";", 
            " ", "\[IndentingNewLine]", 
            RowBox[{"freqs", "=", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "ns"}], "/", "2"}], ",", 
                RowBox[{"ns", "/", "2"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"ns", "*", "dt"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"freqs", "[", 
               RowBox[{"[", 
                RowBox[{";;", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}], ",", 
              RowBox[{"RotateRight", "[", 
               RowBox[{"transform", ",", 
                RowBox[{"Quotient", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", "transform", "]"}], ",", "2"}], 
                 "]"}]}], "]"}]}], "}"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"defem", "=", 
         RowBox[{"dofourier", "[", "emission", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"defab", "=", 
         RowBox[{"dofourier", "[", "absorption", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "*", "1000"}], ",", 
               RowBox[{"Abs", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
            RowBox[{"Transpose", "[", "defem", "]"}]}], "]"}], ",", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "*", "1000"}], ",", 
               RowBox[{"Abs", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
            RowBox[{"Transpose", "[", "defab", "]"}]}], "]"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Convert", " ", "spectrum", " ", "to", " ", "relative", " ", "to", " ", 
     "the", " ", "ZPL"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"convert", "[", 
      RowBox[{"delta_", ",", "spec_"}], "]"}], ":=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{"delta", "*", 
             RowBox[{"1000", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "Pi"}], ")"}]}]}]}], ")"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], ",", "spec"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gridlines", ":=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}]}], "/", "2"}], 
         ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]u", "-", "\[Lambda]g"}], ")"}]}], "/", "2"}], 
         ",", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]u", "-", "\[Lambda]g"}], ")"}]}], "/", "2"}], 
         ",", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]u", "+", "\[Lambda]g"}], ")"}]}], "/", "2"}]}], 
        "}"}], ")"}], "*", 
      RowBox[{"1000", "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "Pi"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"totalemspec", "[", 
      RowBox[{
      "delta_", ",", "wp_", ",", "wm_", ",", "wz_", ",", "tmp_", ",", 
       "idx_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sp", "=", 
         RowBox[{
          RowBox[{"spectra", "[", 
           RowBox[{
           "delta", ",", "wp", ",", "wm", ",", "wz", ",", "tmp", ",", "1", 
            ",", "0", ",", "0"}], "]"}], "[", 
          RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sm", "=", 
         RowBox[{
          RowBox[{"spectra", "[", 
           RowBox[{
           "delta", ",", "wp", ",", "wm", ",", "wz", ",", "tmp", ",", "0", 
            ",", "1", ",", "0"}], "]"}], "[", 
          RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sz", "=", 
         RowBox[{
          RowBox[{"spectra", "[", 
           RowBox[{
           "delta", ",", "wp", ",", "wm", ",", "wz", ",", "tmp", ",", "0", 
            ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "idx", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"sp", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"sm", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"sz", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "peak", " ", "cooling", " ", "power", 
     " ", "for", " ", "this", " ", "driving", " ", "strength", " ", "at", " ",
      "20", "K"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"detforpl", "=", "2.5054899398717945`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "peak", " ", "cooling", " ", "power", 
     " ", "for", " ", "this", " ", "driving", " ", "strength", " ", "at", " ",
      "40", "K"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"detforpl2", "=", "5.211078303511162`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"convert", "[", 
       RowBox[{"detforpl", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"totalemspec", "[", 
          RowBox[{"detforpl", ",", 
           RowBox[{"2", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}]}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}]}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}]}], ",", "20", ",", "1"}], "]"}], 
         "]"}]}], "]"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"convert", "[", 
         RowBox[{"detforpl2", ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"totalemspec", "[", 
            RowBox[{"detforpl2", ",", 
             RowBox[{"2", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", 
             RowBox[{"2", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", 
             RowBox[{"2", "*", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ",", "40", ",", "1"}], "]"}], 
           "]"}]}], "]"}]}], "**)"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "500"}], ",", "200"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.001"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "detforpl"}], "*", 
           RowBox[{"1000", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi"}], ")"}]}]}], "}"}], ",", "gridlines"}], 
        "]"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<Intensity (a.u)\>\"", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*StyleBox[\\\"f\\\",FontSlant->\\\"Italic\\\"]\)-\!\(\*\
SubscriptBox[StyleBox[\\\"f\\\",FontSlant->\\\"Italic\\\"], \\\"ZPL\\\"]\) \
(GHz)\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scientific\>\"", ",", "\"\<SansLabels\>\""}], "}"}]}], 
     ",", 
     RowBox[{"ImageSize", "\[Rule]", "330"}], ",", 
     RowBox[{"ImagePadding", "->", "50"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "10"}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.001", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.002", ",", "\"\<2\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.003", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.004", ",", "\"\<4\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.005", ",", "\"\<\>\""}], "}"}]}], "}"}], ",", 
          "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Note", " ", "to", " ", "resolve", " ", "the", " ", "linewidth", " ", 
      "the", " ", "bare", " ", "time", " ", "dynamics", " ", "must", " ", 
      "have", " ", "decayed"}], ",", " ", 
     RowBox[{
     "otherwise", " ", "we", " ", "see", " ", "linewidth", " ", "due", " ", 
      "to", " ", 
      RowBox[{"window", ".", " ", "Second"}], " ", "plot", " ", "checks", " ", 
      RowBox[{"this", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Of", " ", "course", " ", "the", " ", "delta"}], "-", 
     RowBox[{
     "function", " ", "from", " ", "the", " ", "driving", " ", "does", " ", 
      "not", " ", "decay", " ", "and", " ", "will", " ", "always", " ", "be", 
      " ", "artificially", " ", "broadened"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Re", "[", "samplesnowindow", "]"}], "]"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n"}]}]], "Input",
 CellChangeTimes->{{3.8992018410860023`*^9, 3.899201880093721*^9}, {
  3.899203709653759*^9, 3.899203718677062*^9}},
 CellLabel->
  "In[538]:=",ExpressionUUID->"e912ab27-0209-488c-8830-eecf94adeed4"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.9, 0.36, 0.054], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], CapForm["Butt"], 
     StyleBox[{LineBox[CompressedData["
1:eJwt2HcgV9//OHAklE2lZJakQpLKfN5jS/bM3nvvzYskKSmVTcgomSmyD0kS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        "]], LineBox[CompressedData["
1:eJwB0QIu/SFib1JlAgAAACwAAAACAAAActRdsxo8dsD8qfHSTWJQP950zZCF
PHbAGydrnzADTz+AuoOEg0x2wPZAUP+eGjM/IgA6eIFcdsAxYimbhncfP8NF
8Gt/bHbAWGLGFWB6Dz9li6ZffXx2wLg1zrfZ6AE/B9FcU3uMdsAnCQ868z/2
PqkWE0d5nHbACm7J7vp67T5KXMk6d6x2wNQMpWOhheQ+7KF/LnW8dsCrLMqJ
OcfdPo7nNSJzzHbAVmVt/4oT1j4wLewVcdx2wJLB62FZJdE+0nKiCW/sdsBb
1s4NnX/KPnO4WP1s/HbAXxa+SLhfxT4V/g7xagx3wO4TUh/4CME+t0PF5Ggc
d8C4P/cMdEC8PlmJe9hmLHfASv0gNFAetz77zjHMZDx3wKEeP/yy2bM+nBTo
v2JMd8Aa9gjk1qewPj5anrNgXHfAhliIjU6crD7gn1SnXmx3wLGUA5547qc+
guUKm1x8d8AxixTgdB+mPiQrwY5ajHfAH1pH00Pooz7FcHeCWJx3wLuIY6QO
r6g+Z7Ytdlasd8BV9IhsA/GvPgn842lUvHfAuIQF1x/otD6rQZpdUsx3wBBU
iSJ7BLo+TYdQUVDcd8DzVLF0QmzAPu7MBkVO7HfAuRKc7hqjxD6QEr04TPx3
wOoDo1aRrMk+MlhzLEoMeMCXYpy0RSXQPtSdKSBIHHjAGzNwxd941D52498T
Rix4wASqdirlWto+FymWB0Q8eMBeLT66LUfhPrluTPtBTHjAH9gBhQAK5z5b
tALvP1x4wG0wXi8Tqe8+/fm44j1seMDWYuek0YD2Pp4/b9Y7fHjAnxAXK+Cz
AD9AhSXKOYx4wHAqsDQrQwo/4srbvTeceMDvDJDMW0MWP4QQkrE1rHjAIFVy
VnYAJT8mVkilM7x4wIIX6/5FJzc/x5v+mDHMeMD70DufhTpQPw5CB4U0zHjA
/Knx0k1iUD+nsFX2
        "]], LineBox[CompressedData["
1:eJwB0QIu/SFib1JlAgAAACwAAAACAAAAxYs8miYMecD8qfHSTWJQP0+y12cp
DHnAgP3JX8M9UD/w941bJxx5wGR15S1mMTc/kj1ETyUsecDNu7ML3gslPzSD
+kIjPHnAqx0ZEcdSFj/WyLA2IUx5wIjGirR5WQo/eA5nKh9cecBfSObg18cA
PxlUHR4dbHnATkVK8sGm9j67mdMRG3x5wA75/jba4+8+Xd+JBRmMecD8q/Xu
z1fnPv8kQPkWnHnArO6ZTC994T6gavbsFKx5wIELn3V55No+QrCs4BK8ecDF
2Vq6qwrVPuT1YtQQzHnA90No44us0D6GOxnIDtx5wO+xSZUP08o+KIHPuwzs
ecBb0AMaBaPFPsnGha8K/HnADiadofKewT5rDDyjCAx6wNemnnf0lLw+DVLy
lgYcesCHhEKlhVi3Pq+XqIoELHrASH8Kqb1hsj5R3V5+Ajx6wHq0xRdRv60+
8iIVcgBMesC8UcJBDOemPpRoy2X+W3rAQt74EfQSoz42roFZ/Gt6wP6ieMml
16E+2PM3Tfp7esBg0Z1SbwyjPno57kD4i3rAh0wwLSZYpT4bf6Q09pt6wIri
PJaY3ag+vcRaKPSresCOGQRswOmtPl8KERzyu3rAJTzNNA0msz4BUMcP8Mt6
wMYpO+7cXLk+o5V9A+7besC0DhvDGUfAPkTbM/fr63rApEYQolGuxT7mIOrq
6ft6wFOxonVTMsw+iGag3ucLe8Cyosy1LPrSPiqsVtLlG3vAPoZXy1C+2T7M
8QzG4yt7wP/sQEXhCuI+bTfDueE7e8CLzh/0gwbqPg99ea3fS3vAfMiuTfTa
8z6xwi+h3Vt7wAU08zmP+f8+UwjmlNtre8CzMiPCozgMP/RNnIjZe3vAl5ts
t8ItHD+Wk1J814t7wFgE8CrUIjE/ONkIcNWbe8Adn55yt89LPySWS7slnXvA
/Knx0k1iUD8X3mmx
        "]], LineBox[CompressedData["
1:eJwt13VYVE0bwGEDDASUVOnu7hwaJKUVpKSRFlCUhl16l00LUBFQEVAkDEIf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        "]]},
      FontSize->10]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 10},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"Intensity (a.u)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
      "\"\\!\\(\\*StyleBox[\\\"f\\\",FontSlant->\\\"Italic\\\"]\\)-\\!\\(\\*\
SubscriptBox[StyleBox[\\\"f\\\",FontSlant->\\\"Italic\\\"], \\\"ZPL\\\"]\\) \
(GHz)\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Automatic,
  FrameTicks->{{{{0, 
       FormBox["0", TraditionalForm]}, {0.001, 
       FormBox["\"\"", TraditionalForm]}, {0.002, 
       FormBox["\"2\"", TraditionalForm]}, {0.003, 
       FormBox["\"\"", TraditionalForm]}, {0.004, 
       FormBox["\"4\"", TraditionalForm]}, {0.005, 
       FormBox["\"\"", TraditionalForm]}}, None}, {Automatic, None}},
  GridLines->{{-398.7611087976117, -156.13099917314932`, -111.24930522123485`,
    111.24930522123485`, 
   156.13099917314932`}, {-398.7611087976117, -156.13099917314932`, \
-111.24930522123485`, 111.24930522123485`, 156.13099917314932`}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->50,
  ImageSize->330,
  LabelStyle->{FontFamily -> "Helvetica"},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.9, 0.36, 0.054], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.365248, 0.427802, 0.758297], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.945109, 0.593901, 0.], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.645957, 0.253192, 0.685109], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.285821, 0.56, 0.450773], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.7, 0.336, 0.], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.491486, 0.345109, 0.8], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.71788, 0.568653, 0.], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.70743, 0.224, 0.542415], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.287228, 0.490217, 0.664674], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.982289285128704, 0.5771321368979874, 0.011542503255145636`], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.5876740325800278, 0.2877284499870081, 0.7500695697462922], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.4262088601796793, 0.5581552810007578, 0.2777996730417023], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9431487543762861, 0.414555896337833, 0.07140829055870854], 
       CapForm["Butt"], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.41497437140121635`, 0.393632147507352, 0.7842993779115092], 
       
       CapForm["Butt"], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-500., 200.}, {0., 0.001}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.899203738117856*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"c726750a-e287-40fd-8285-93b537c7a9e3"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      NCache[
       Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[1.6], 
     LineBox[{{4.996691513791616, 0.}, {5., 0.0012568631588889545`}, {
      5.040530687877743, 0.}}], 
     LineBox[{{125.99599071793065`, 0.001712101955606457}, {126., 
      0.001654951175335438}, {126.1149633666652, 0.}}], 
     LineBox[{{142.82728582732716`, 0.}, {143., 0.001566555943717511}, {
      143.01574702373878`, 0.001712101955606457}}], 
     LineBox[{{159.9689113707213, 0.001712101955606457}, {160., 
      0.0015293339654505853`}, {160.24341409856834`, 0.}}], 
     LineBox[{{166.931167646714, 0.001712101955606457}, {167., 
      0.0013376996910428392`}, {167.26753059106113`, 0.}}], 
     LineBox[{{176.6304960246019, 0.}, {177., 0.0013793644051373324`}, {
      177.07520378273068`, 0.001712101955606457}}], 
     LineBox[{{180.9667591947313, 0.001712101955606457}, {181., 
      0.0015744168669411082`}, {181.49387792902405`, 0.}}], 
     LineBox[{{187.64731784593076`, 0.001712101955606457}, {188., 
      0.0004245225987174786}, {188.18010396245174`, 0.}}], 
     LineBox[{{190.50016897177224`, 0.}, {191., 0.0014088589801484863`}, {
      191.11045588326448`, 0.001712101955606457}}], 
     LineBox[{{197.64362822644264`, 0.}, {198., 0.0008978435262645933}, {
      198.38304638307406`, 0.001712101955606457}}], 
     LineBox[{{200.68530796588985`, 0.001712101955606457}, {201., 
      0.0010757296946783661`}, {201.43277861378098`, 0.}}], 
     LineBox[{{204.5019914022585, 0.}, {205., 0.0011714890555245643`}, {
      205.31902690653422`, 0.001712101955606457}}], 
     LineBox[{{207.6041228923802, 0.001712101955606457}, {208., 
      0.0010395705261556207`}, {208.56448939807237`, 0.}}], 
     LineBox[{{210.94300631422078`, 0.}, {211., 0.00007631479774583078}, {
      211.77088196088727`, 0.001712101955606457}}], 
     LineBox[{{215.00181181566367`, 0.001712101955606457}, {216., 
      0.00033220061607678377`}, {217., 0.0002034702251191814}, {218., 
      0.0014774995415423938`}, {218.13494977958584`, 0.001712101955606457}}], 
     LineBox[{{222.41295221136093`, 0.001712101955606457}, {223., 
      0.0010416548222926406`}, {224., 0.0010473367328354241`}, {
      224.61110441650885`, 0.001712101955606457}}], 
     LineBox[{{229.1025347015023, 0.001712101955606457}, {230., 
      0.0008223579840642287}, {231., 0.0008682285785205606}, {
      231.9410644548637, 0.001712101955606457}}], 
     LineBox[{{235.24864710326366`, 0.001712101955606457}, {236., 
      0.0007982340275541538}, {237., 0.000014103651470014067`}, {238., 
      0.00014164082767308746`}, {239., 0.0009365584145188801}, {240., 
      0.0016533262953398612`}, {241., 0.0016584375983536607`}, {242., 
      0.0009114156778993904}, {242.9510299924401, 0.}}], 
     LineBox[{{245.30736461348218`, 0.}, {246., 0.000546621342632392}, {247., 
      0.0011918353499293557`}, {248., 0.001204143436600438}, {249., 
      0.0006240415174286208}, {249.94108046015043`, 0.}}], 
     LineBox[{{251.50313870624962`, 0.}, {252., 0.0002272422550739768}, {253.,
       0.0010216880041117055`}, {254., 0.0016112611763897285`}, {255., 
      0.0016401993012292802`}, {256., 0.0012041594169972664`}, {257., 
      0.0007594149990948972}, {258., 0.0007499101403189207}, {259., 
      0.0012605248500651557`}, {259.63483108389886`, 0.001712101955606457}}], 
     LineBox[{{263.73286270278203`, 0.001712101955606457}, {264., 
      0.0016147393057826627`}, {265., 0.0016328166875541287`}, {
      265.1878026406019, 0.001712101955606457}}], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQfdpsJfMLr0IHNTWOKmHeGHsGEAgodHhktudURlEk
hJ9Q6PBK1Vh8r3swhF9Q6PDJMKWhzygIwm8odLjn1nbqpVEohD+h0GEKd+MF
cbMICH9BoUPBbv1nJyLDIfwNhQ4rpofIt70MhPAPFDrwGezOrVjkCuFfKHTw
OfTQ/8QLCwj/QaHDng0XdJL0LCH8D4UO8T8abB56OUP4DEUO35sazvd6e0L4
AkUOd1/nTnKa5wHhKxQ5mN1Y4+rF5wjhGxQ5hK2zV3+pZQDhOxQ5FFz7wuB7
TBHq/yIHrVkPw7UuGEL9X+RQxM4ZWOjjBPV/kYOQ3PWiVCsvqP+LHHhYHv79
quID9X+Rw60p9VNL1kLtX1DksGnt/86Mqy5Q/xc5ZOh1Lnd4A/XvgSKHi9H2
x0NLfaH+L3L4cFhbahpfCNT/RQ67XAszVc2h4fmhyOHAMtvuSe3Q+GEodgjt
23hg5zSovECxQ9+rCUJXlkLDWwHID+pcK38iwn73TPUDL/WK4fENAOkImng=

      "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHSjKfobvfbGDmhpHlTBvjD0DCHwodjjd/09c4WE0
hM9Q4nD8CcNx3ilREL5AiYNK/20u/81QvkKJg4DKnB/Jd6B8gxIHDxOfm28W
REL4DiUOs6asMyheFgbhB5Q4hByY46P0JAjCTyhxOJG/osx9hz+EX1Di4Pv9
y+c/r3wg/IYSh2mXBF2SNkH5E0oc+m5MFDgyGcpfUOKwpV5tMXugF4S/ocSB
/2X/Zq9VrhD+gRIHZ4l7P5vqHSD8CyUO3jfsXkjOsoLwH5Q4rHj8339mJ5T/
ocRhjXr/SdavdlD/lzr8/sgqvWmrI9T/pQ6KOnoPbEydoP4vdWBOZ27cwQiV
Nyh1eNSUG/Z2nj3U/6UONu82VnyZCrU/oNRB6PGU5g0sLlD/lzrsKz2ZFcXq
CfV/qcPxJHEhtvm+UP+XOngwfT1bbRMA9X+pw5UN6utjn0P5C4D2+bZxPpsY
CPV/qcNOoeBSm//Q8D1Q6hC0a4ejWngo1P9A/cwzpzpxRED9X+pQFr7WrtIK
Gn8fSh2efbRmfVsIi/8yhzzuiJf8j6Ptc07qv2pjL4OnFwAsxKxu
      "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQnXwiY4b1oTIHNTWOKmHeGHsGELhQ5iCZt6Etc0oU
hP+gzKFexjN9UV4EhP+hzOF34mPLPRlhED5DucPeK687FjwMgfAFyh1Evswu
EzoeDOErlDt8E2NSblsfBOEblDtUhhVa8JkGQvgO5Q72v80Ccib5QfgB5Q4f
dLZf+tDsBeEnlDvwzlFeambkDuEXlDt4lMkoT1ZxhfAbyh2iy5wehsu4QPgT
yh2OzTTREw13hvAXlDsk5Mz//cHQCcLfUO5g+3Tqj0srHSD8A+UO/LwOKe6b
7aD+L3eomuJ45/YfW6j/yx2qY8OMk87YQ/1f7rBJT0R6yg5HqP8rHN54LFsx
bx/UPoEKBz+d4MMr86HuU6hwMNFsefPokhvU/xUOFoKxtUrZHlD/Vzh0173s
zToC9W9AhcOfU8+KWv75Qv1f4ZDcNPvrnusBUP9XOCTKTfmpNQMang0VDtf6
ckJmc0HDf0KFg3vFI8kui1Co/yscolZJPN8UBY2vDRUOtx0TgxiXhUP9X+Fg
pt0g2CAbCfV/hUPPq+45Gr2w+K9wiDj4s/z3+mj7VWeuXE19UQFPLwB37a3K

      "]], LineBox[CompressedData["
1:eJw9XH1YjN3XDSFUQhJCEkIIIYSlQkhCCCGEkCQh6WOappq+p2k+a2YKIYRQ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      "]], 
     LineBox[{{2.3393529385372136`, 0.001712101955606457}, {
      2.3416698773115585`, 0.}}], 
     LineBox[{{6.811381346461115, 0.}, {6.858070879659055, 
      0.001712101955606457}}], 
     LineBox[{{9.650156783154989, 0.001712101955606457}, {9.652935528402386, 
      0.}}], LineBox[{{12.41917391657317, 0.}, {12.423339470734048`, 
      0.001712101955606457}}], 
     LineBox[{{16.92446938371293, 0.001712101955606457}, {16.93441278976446, 
      0.}}], LineBox[{{19.678427286088944`, 0.}, {19.682172848277467`, 
      0.001712101955606457}}], 
     LineBox[{{22.66565892733433, 0.001712101955606457}, {22.67393088565271, 
      0.}}], LineBox[{{26.963022050837626`, 0.}, {26.971288530245708`, 
      0.001712101955606457}}], 
     LineBox[{{29.75548245799771, 0.001712101955606457}, {29.76103213334499, 
      0.}}], LineBox[{{33.55461901714696, 0.}, {33.585245947946625`, 
      0.001712101955606457}}], 
     LineBox[{{37.02218073331242, 0.001712101955606457}, {37.030238499426424`,
       0.}}], LineBox[{{39.89951942541641, 0.}, {39.908600463736306`, 
      0.001712101955606457}}], 
     LineBox[{{44.08845806386017, 0.001712101955606457}, {44.10085877877822, 
      0.}}], LineBox[{{47.091726739546814`, 0.}, {47.1029290870412, 
      0.001712101955606457}}], 
     LineBox[{{50.38497591333147, 0.001712101955606457}, {50.4095861025565, 
      0.}}], LineBox[{{54.20495162406496, 0.}, {54.21867426606244, 
      0.001712101955606457}}], 
     LineBox[{{57.28458627591684, 0.001712101955606457}, {57.30053680504533, 
      0.}}], LineBox[{{60.89959828058063, 0.}, {60.93266613037136, 
      0.001712101955606457}}], 
     LineBox[{{64.35172072277483, 0.001712101955606457}, {64.36852407816355, 
      0.}}], LineBox[{{67.52528278347594, 0.}, {67.54883013881782, 
      0.001712101955606457}}], 
     LineBox[{{71.26631776348101, 0.001712101955606457}, {71.29388852270138, 
      0.}}], LineBox[{{74.50800731309769, 0.}, {74.53025506382043, 
      0.001712101955606457}}], 
     LineBox[{{77.85730475327266, 0.001712101955606457}, {77.89369397860935, 
      0.}}], LineBox[{{81.46513964401817, 0.}, {81.49589207949047, 
      0.001712101955606457}}], 
     LineBox[{{84.7318347424718, 0.001712101955606457}, {84.7635360573195, 
      0.}}], LineBox[{{88.18842250572283, 0.}, {88.23789804226118, 
      0.001712101955606457}}], 
     LineBox[{{91.73170800266423, 0.001712101955606457}, {91.77009503336883, 
      0.}}], LineBox[{{94.88924534367321, 0.}, {94.93728998771584, 
      0.001712101955606457}}], 
     LineBox[{{98.61049397167683, 0.001712101955606457}, {98.66602937151193, 
      0.}}], LineBox[{{101.85817578762347`, 0.}, {101.91069536538869`, 
      0.001712101955606457}}], 
     LineBox[{{105.30656776617207`, 0.001712101955606457}, {
      105.37764783930133`, 0.}}], 
     LineBox[{{108.83417609272838`, 0.}, {108.90415162795902`, 
      0.001712101955606457}}], 
     LineBox[{{112.11301042761377`, 0.001712101955606457}, {
      112.18927253457528`, 0.}}], 
     LineBox[{{115.64018859569774`, 0.}, {115.72904129282438`, 
      0.001712101955606457}}], 
     LineBox[{{119.06483810478818`, 0.001712101955606457}, {
      119.15225386550226`, 0.}}], 
     LineBox[{{122.37445750704167`, 0.}, {122.47093180295731`, 
      0.001712101955606457}}], 
     LineBox[{{129.18199152165704`, 0.}, {129.28816879407609`, 
      0.001712101955606457}}], 
     LineBox[{{132.8371348769732, 0.001712101955606457}, {132.9684283332737, 
      0.}}], LineBox[{{136.01329176556092`, 0.}, {136.14717177301537`, 
      0.001712101955606457}}], 
     LineBox[{{139.66593023940516`, 0.001712101955606457}, {
      139.80426622154437`, 0.}}], 
     LineBox[{{146.46833976811607`, 0.001712101955606457}, {
      146.62914962249823`, 0.}}], 
     LineBox[{{149.7516971859361, 0.}, {149.94891541438543`, 
      0.001712101955606457}}], 
     LineBox[{{153.20775230198007`, 0.001712101955606457}, {
      153.41496047694815`, 0.}}], 
     LineBox[{{156.69216507759185`, 0.}, {156.9083906891844, 
      0.001712101955606457}}], 
     LineBox[{{163.49440790047854`, 0.}, {163.75053509536679`, 
      0.001712101955606457}}], 
     LineBox[{{170.10799655769335`, 0.}, {170.42238745799338`, 
      0.001712101955606457}}], 
     LineBox[{{174.01677004764812`, 0.001712101955606457}, {
      174.43804731018452`, 0.}}], 
     LineBox[{{183.42142123740038`, 0.}, {183.93963578913818`, 
      0.001712101955606457}}], 
     LineBox[{{194.16601361844656`, 0.001712101955606457}, {194.7129074731785,
       0.}}]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 2000.}, {0, 0.001712101955606457}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.899203738155395*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"459d6c58-55de-47bb-b540-36ade5fc2f96"]
}, Closed]]
}, Closed]]
},
CellGrouping->Manual,
WindowSize->{1428., 968.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4bfb47bc-dfc6-4eb9-bf9b-e187efbc6818"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 436, 7, 106, "Title",ExpressionUUID->"a4843433-af47-4547-9e06-a97e0d9fc300"],
Cell[CellGroupData[{
Cell[1019, 31, 1213, 17, 67, "Section",ExpressionUUID->"3f56e9ee-1420-4282-943f-541eba3547de"],
Cell[2235, 50, 1163, 16, 54, "Subsection",ExpressionUUID->"c69ef155-9c31-4103-82e1-bc668445c6df"],
Cell[3401, 68, 33042, 791, 1770, "Input",ExpressionUUID->"f5b23104-4fd4-493c-a177-313c5e53b1b3",
 InitializationCell->True],
Cell[36446, 861, 300, 5, 54, "Subsection",ExpressionUUID->"97841c54-a1c8-4900-9dc4-f012d5a114ce"],
Cell[36749, 868, 28226, 718, 2122, "Input",ExpressionUUID->"0f8c4f85-2cb4-4bdd-ae26-2230ec69d7c2",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[65012, 1591, 177, 3, 53, "Section",ExpressionUUID->"b8a8753f-1902-4462-9f62-e330c7c22eed"],
Cell[65192, 1596, 1384, 37, 30, "Input",ExpressionUUID->"364bcb57-3858-4f4a-b7d6-6a9292c03538"],
Cell[CellGroupData[{
Cell[66601, 1637, 6345, 184, 331, "Input",ExpressionUUID->"41170444-f4c1-4d75-a537-0e419db69171"],
Cell[72949, 1823, 65146, 1213, 228, "Output",ExpressionUUID->"8be264c2-643e-4207-a052-6d05c7d5f615"]
}, Open  ]],
Cell[138110, 3039, 364, 7, 30, "Input",ExpressionUUID->"06142804-145a-470d-8da9-4b311308d7af"],
Cell[138477, 3048, 180, 3, 34, "Output",ExpressionUUID->"c82a2f99-4933-4a80-8b24-8166cc17635f"]
}, Closed]],
Cell[CellGroupData[{
Cell[138694, 3056, 238, 7, 91, "Section",ExpressionUUID->"0f8e866a-7a8c-41e8-be77-fb20e3c0be1e"],
Cell[CellGroupData[{
Cell[138957, 3067, 89980, 2244, 1843, "Input",ExpressionUUID->"69f8a992-756b-46dd-b0cf-97212f52c62f"],
Cell[228940, 5313, 23679, 524, 437, "Output",ExpressionUUID->"213d9a24-5c74-4609-ab8d-4d9afc39e0ce"]
}, Open  ]],
Cell[252634, 5840, 448, 10, 73, "Input",ExpressionUUID->"56674b90-39c5-4101-9251-2a11b02360f8"],
Cell[253085, 5852, 206, 3, 34, "Output",ExpressionUUID->"acd5b9ab-b577-4541-a160-2a1e72c70df2"]
}, Closed]],
Cell[CellGroupData[{
Cell[253328, 5860, 153, 3, 53, "Section",ExpressionUUID->"574ddce9-e100-489c-b7e1-5422975bac4e"],
Cell[CellGroupData[{
Cell[253506, 5867, 11700, 324, 520, "Input",ExpressionUUID->"14a31440-ef76-4713-ba39-3d6272bc8c56"],
Cell[265209, 6193, 371, 9, 28, "Message",ExpressionUUID->"80c35493-d488-4721-9603-a0338634fbda"],
Cell[265583, 6204, 371, 9, 28, "Message",ExpressionUUID->"ce94b33c-2541-403e-8662-edae1f92fde8"],
Cell[265957, 6215, 369, 9, 28, "Message",ExpressionUUID->"deae0f71-cecd-44f6-b714-c61023ec29ee"],
Cell[266329, 6226, 453, 10, 28, "Message",ExpressionUUID->"7b4c5e52-c9eb-4547-a5d3-f1ce9597f3ef"],
Cell[266785, 6238, 369, 9, 28, "Message",ExpressionUUID->"559f157f-66b7-4683-89f2-0db051c487b2"],
Cell[267157, 6249, 369, 9, 28, "Message",ExpressionUUID->"7cf9a7bc-0ff7-48b0-9a0b-65e81327eaa0"],
Cell[267529, 6260, 369, 9, 28, "Message",ExpressionUUID->"7585f361-50d2-4dbe-82c8-ed1c6abccba8"],
Cell[267901, 6271, 452, 10, 28, "Message",ExpressionUUID->"d4555740-c969-428c-9c48-b371770b4c20"],
Cell[268356, 6283, 18777, 424, 259, "Output",ExpressionUUID->"0ba1ed74-e24c-4689-858d-a1609acae19b"]
}, Open  ]],
Cell[287148, 6710, 225, 4, 30, "Input",ExpressionUUID->"3954fa86-ca13-4b10-b7dc-ac84174b2688"],
Cell[287376, 6716, 420, 8, 30, "Input",ExpressionUUID->"6e56229c-16a8-437c-bd36-faff2459a930"],
Cell[287799, 6726, 227, 4, 34, "Output",ExpressionUUID->"fd4e21d6-0129-46a5-9182-5021d900dfed"]
}, Closed]],
Cell[CellGroupData[{
Cell[288063, 6735, 473, 9, 65, "Section",ExpressionUUID->"fcb47143-aa99-4a80-93ae-033577e7de93"],
Cell[CellGroupData[{
Cell[288561, 6748, 19493, 500, 1170, "Input",ExpressionUUID->"e912ab27-0209-488c-8830-eecf94adeed4"],
Cell[308057, 7250, 43719, 770, 259, "Output",ExpressionUUID->"c726750a-e287-40fd-8285-93b537c7a9e3"],
Cell[351779, 8022, 34844, 618, 256, "Output",ExpressionUUID->"459d6c58-55de-47bb-b540-36ade5fc2f96"]
}, Closed]]
}, Closed]]
}
]
*)


